A catalogue of cataclysmic variables from 20 years of the Sloan Digital Sky Survey with new classifications, periods, trends and oddities

We present a catalogue of 507 cataclysmic variables (CVs) observed in SDSS I to IV including 70 new classifications collated from multiple archival data sets. This represents the largest sample of CVs with high-quality and homogeneous optical spectroscopy. We have used this sample to derive unbiased space densities and period distributions for the major sub-types of CVs. We also report on some peculiar CVs, period bouncers and also CVs exhibiting large changes in accretion rates. We report 70 new CVs, 59 new periods, 178 unpublished spectra and 262 new or updated classifications. From the SDSS spectroscopy, we also identified 18 systems incorrectly identified as CVs in the literature. We discuss the observed properties of 13 peculiar CVS, and we identify a small set of eight CVs that defy the standard classification scheme. We use this sample to investigate the distribution of different CV sub-types, and we estimate their individual space densities, as well as that of the entire CV population. The SDSS I to IV sample includes 14 period bounce CVs or candidates. We discuss the variability of CVs across the Hertzsprung-Russell diagram, highlighting selection biases of variability-based CV detection. Finally, we searched for, and found eight tertiary companions to the SDSS CVs. We anticipate that this catalogue and the extensive material included in the Supplementary Data will be useful for a range of observational population studies of CVs.

==> anc/suppmatt_plate_mjd_fiber_v2.csv <==
SDSS_name,Name,plate,mjd,fibre
SDSSJ000014.74+255603.1,,7666,57339,847
SDSSJ000720.77+200721.6,CSS 110921:000721+200722,6171,56311,312
SDSSJ000844.32-014014.6,Gaia15abi,7863,56975,619
SDSSJ001107.26+303235.9,V0402 And,7745,58077,356
SDSSJ001153.08-064739.2,SDSS J001153.08-064739.1,3134,54806,600
SDSSJ001158.28+315543.7,CSS 101111:001158+315544,7745,58077,687
SDSSJ001231.54+280011.1,,7694,57359,568
SDSSJ001538.25+263656.7,CSS 090918:001538+263657,7694,57359,325
SDSSJ001856.92+345444.2,V0479 And,1468,52999,163
SDSSJ002049.51+280020.2,MASTER OT J002049.54+280020.5,7694,57359,938
SDSSJ002243.55+061002.7,MGAB-V295,8746,58396,768
SDSSJ002243.55+061002.7,MGAB-V295,11313,58426,447
SDSSJ002500.17+073349.2,CSS 081123:002500+073350,4537,55806,998
SDSSJ002500.17+073349.2,CSS 081123:002500+073350,4539,55865,533
SDSSJ002500.17+073349.2,CSS 081123:002500+073350,11313,58426,640
SDSSJ002637.05+242915.6,CSS 091026:002637+242916,7661,57286,736
SDSSJ002728.00-010828.5,EN Cet,1493,52933,204
SDSSJ002842.53+311819.4,,7741,58078,70
SDSSJ002910.96+324125.8,,6530,56537,324
SDSSJ003151.76+202051.0,MGAB-V534,7589,56946,200
SDSSJ003153.46+084118.5,ASASSN-17kg,4540,55863,302
SDSSJ003203.62+314510.4,CSS 091220:003204+314510,7741,58078,15
SDSSJ003459.90+273619.0,CSS 081031:003460+273620,7671,57360,492
SDSSJ003640.29+230831.3,ASASSN-14dr,7615,56977,878
SDSSJ003827.05+250924.9,1RXS J003828.7+250920,6284,56310,222
SDSSJ003827.05+250924.9,1RXS J003828.7+250920,7660,57357,60
SDSSJ003941.06+005427.4,SDSS J003941.06+005427.5,690,52261,568
SDSSJ004213.04+073137.8,PB 6108,4543,55888,480
SDSSJ004335.13-003729.8,SDSS J004335.14-003729.8,1085,52531,175
SDSSJ004500.31+222707.2,CSS 081102:004500+222708,7617,56949,700
SDSSJ004849.86+332832.9,,7719,58082,621
SDSSJ004902.10+074726.8,CSS 090204:004902+074726,11054,58424,725
SDSSJ004924.50+222617.9,,5700,56245,516
SDSSJ005050.87+000912.7,GS Cet,1496,52883,493
SDSSJ005217.22+315938.5,,6872,56540,230
SDSSJ005421.90+334815.7,,7720,58101,572
SDSSJ005657.57+320621.7,MGAB-V3456,7722,58425,504
SDSSJ005811.09-010750.8,ASASSN-16iw,7872,57279,203
SDSSJ010340.75+200525.9,,7624,57039,223
SDSSJ010411.63-031342.3,CSS 091009:010412-031341,7915,57309,559
SDSSJ010844.12+022638.9,MGAB-V3459,7859,57282,723
SDSSJ011011.29+033234.6,XY Psc,8756,57687,138
SDSSJ011331.69-033233.5,,7914,57331,531
SDSSJ011516.54+245530.2,CSS 101008:011517+245530,7681,57042,746
SDSSJ011712.94+175527.0,ASASSN-20pq,7621,56985,340
SDSSJ012008.20+185715.5,,7621,56985,798
SDSSJ012212.21+075546.8,,11077,58433,926
SDSSJ012402.25+211359.7,,7635,56979,481
SDSSJ012838.37+184535.6,CSS 100114:012838+184536,5135,55862,59
SDSSJ012842.13+113050.4,CSS 141018:012842+113051,11069,58456,389
SDSSJ012940.05+384210.4,V0744 And,2062,53381,22
SDSSJ013132.38-090122.2,GY Cet,662,52147,384
SDSSJ013132.38-090122.2,GY Cet,662,52178,384
SDSSJ013132.38-090122.2,GY Cet,2878,54465,585
SDSSJ013421.83+042200.0,,8759,57700,686
SDSSJ013540.99+340132.9,,7729,58135,854
SDSSJ013701.06-091234.8,GZ Cet,662,52147,552
SDSSJ013701.06-091234.8,GZ Cet,662,52178,541
SDSSJ013737.20+300248.6,TX Tri,7731,58130,177
SDSSJ014121.21+062007.6,,8755,58138,844
SDSSJ014121.21+062007.6,,11071,58429,44
SDSSJ014227.07+001729.8,SDSS J014227.07+001729.8,4231,55444,808
SDSSJ014245.89+232339.8,ASASSN-18ad,7638,56981,577
SDSSJ014732.85+144443.3,,4658,55592,862
SDSSJ014732.85+144443.3,,11052,58438,886
SDSSJ015051.52+332621.8,CSS 111006:015052+332622,7735,58136,526
SDSSJ015151.86+140047.1,BG Ari,430,51877,430
SDSSJ015151.86+140047.1,BG Ari,11045,58485,387
SDSSJ015253.39-004350.4,,7840,57003,295
SDSSJ015543.39+002807.1,FL Cet,403,51871,423
SDSSJ015712.18+224402.6,CSS 130916:015712+224402,7637,56933,191
SDSSJ015803.40+282303.6,,7691,57040,710
SDSSJ015803.40+282303.6,,10000,57346,710
SDSSJ015803.40+282303.6,,7691,57360,696
SDSSJ015803.40+282303.6,,10000,57716,692
SDSSJ015803.40+282303.6,,7691,58124,708
SDSSJ015803.40+282303.6,,10000,58141,706
SDSSJ015803.40+282303.6,,10000,58462,688
SDSSJ015803.40+282303.6,,7691,58487,710
SDSSJ015803.40+282303.6,,10000,58514,706
SDSSJ020348.61+295925.7,AI Tri,7737,57722,164
SDSSJ020537.55+264304.1,ASASSN-13dh,7659,57060,438
SDSSJ020712.71-014116.2,,4347,55830,930
SDSSJ021107.98+305406.7,Gaia18aot,7738,58100,351
SDSSJ022319.71-052002.3,,6369,56217,255
SDSSJ022319.71-052002.3,,7236,56605,142
SDSSJ022940.29-030620.8,CSS 130930:022940-030620,7832,56904,52
SDSSJ022940.29-030620.8,CSS 130930:022940-030620,7881,57282,757
SDSSJ023003.79+260440.3,SDSS J023003.79+260440.3,2399,53764,405
SDSSJ023046.26-004531.1,,6370,56238,106
SDSSJ023046.26-004531.1,,6780,56267,102
SDSSJ023046.26-004531.1,,6780,56577,104
SDSSJ023046.26-004531.1,,6780,56605,106
SDSSJ023151.47-000511.4,,6370,56238,79
SDSSJ023151.47-000511.4,,6780,56267,73
SDSSJ023151.47-000511.4,,6780,56577,73
SDSSJ023151.47-000511.4,,6780,56605,77
SDSSJ023322.60+005059.5,HP Cet,407,51820,592
SDSSJ023322.60+005059.5,HP Cet,6781,56274,599
SDSSJ023322.60+005059.5,HP Cet,6781,56575,579
SDSSJ023322.60+005059.5,HP Cet,6781,56599,575
SDSSJ024215.05-011054.4,,6782,56273,370
SDSSJ024215.05-011054.4,,6782,56572,370
SDSSJ024215.05-011054.4,,6782,56576,362
SDSSJ024215.05-011054.4,,6782,56602,362
SDSSJ025214.63+002010.6,ASASSN-21rq,7820,56984,538
SDSSJ031051.66-075500.2,KY Eri,459,51924,222
SDSSJ032651.73+011513.3,CSS 100219:032652+011513,1064,52577,459
SDSSJ032651.73+011513.3,CSS 100219:032652+011513,1516,52933,450
SDSSJ032855.00+052254.1,SDSS J032855.00+052254.2,2334,53713,581
SDSSJ032855.00+052254.1,SDSS J032855.00+052254.2,2334,53730,600
SDSSJ033710.91-065059.4,SDSS J033710.91-065059.4,2070,53405,320
SDSSJ033710.91-065059.4,SDSS J033710.91-065059.4,2070,53729,320
SDSSJ035747.16-063850.7,,2071,53741,137
SDSSJ040714.78-064425.1,LT Eri,465,51910,226
SDSSJ072827.34+330741.6,,9364,57699,535
SDSSJ072910.68+365838.2,V0654 Aur,431,51877,316
SDSSJ073208.11+413008.7,SDSS J073208.11+413008.7,2701,54154,411
SDSSJ073208.11+413008.7,SDSS J073208.11+413008.7,3658,55205,726
SDSSJ073208.11+413008.7,SDSS J073208.11+413008.7,5941,56193,722
SDSSJ073605.07+182709.8,,11083,58515,578
SDSSJ073648.03+200959.7,,11085,58462,252
SDSSJ073817.74+285519.6,SDSS J073817.75+285519.7,754,52232,34
SDSSJ073817.74+285519.6,SDSS J073817.75+285519.7,888,52339,378
SDSSJ074355.55+183834.8,SDSS J074355.56+183834.8,1582,52939,302
SDSSJ074431.43+482630.4,ASASSN-16cz,8303,57805,506
SDSSJ074531.91+453829.3,EQ Lyn,1737,53055,253
SDSSJ074531.91+453829.3,EQ Lyn,3673,55178,372
SDSSJ074640.62+173412.8,SDSS J074640.62+173412.8,1920,53314,305
SDSSJ074716.79+424849.0,SDSS J074716.81+424849.0,434,51885,430
SDSSJ074716.79+424849.0,SDSS J074716.81+424849.0,3674,55182,714
SDSSJ074716.79+424849.0,SDSS J074716.81+424849.0,3669,55481,100
SDSSJ074813.54+290509.0,V0434 Gem,1059,52592,405
SDSSJ074813.54+290509.0,V0434 Gem,1059,52618,407
SDSSJ074813.54+290509.0,V0434 Gem,4452,55536,843
SDSSJ074917.11+365428.0,MGAB-V3545,3791,55501,752
SDSSJ075059.97+141150.1,SDSS J075059.97+141150.1,2264,53682,352
SDSSJ075240.44+362823.2,EU Lyn,543,52017,65
SDSSJ075331.98+375800.6,CSS 100407:075332+375801,9368,57817,999
SDSSJ075414.49+313215.7,CSS 110414:075414+313216,10292,58113,555
SDSSJ075443.00+500729.2,EV Lyn,1869,53327,188
SDSSJ075507.69+143547.4,SDSS J075507.70+143547.6,2264,53682,416
SDSSJ075507.69+143547.4,SDSS J075507.70+143547.6,4501,55590,555
SDSSJ075648.04+305805.0,CSS 080406:075648+305805,2959,54537,46
SDSSJ075653.11+085831.8,SDSS J075653.11+085831.8,2945,54505,144
SDSSJ075808.81+104345.5,SDSS J075808.81+104345.5,2418,53794,278
SDSSJ075853.03+161645.1,DW Cnc,2080,53350,594
SDSSJ075939.78+191417.2,SDSS J075939.79+191417.3,1922,53315,172
SDSSJ080142.36+210345.6,SDSS J080142.37+210345.8,1583,52941,595
SDSSJ080142.36+210345.6,SDSS J080142.37+210345.8,4482,55617,964
SDSSJ080215.39+401047.1,SDSS J080215.39+401047.2,544,52201,523
SDSSJ080249.06+363716.4,,3801,55509,850
SDSSJ080303.90+251626.9,SDSS J080303.90+251627.0,1205,52670,188
SDSSJ080434.13+510349.2,EZ Lyn,1780,53090,431
SDSSJ080434.13+510349.2,EZ Lyn,3699,55517,734
SDSSJ080434.13+510349.2,EZ Lyn,3700,55542,450
SDSSJ080434.13+510349.2,EZ Lyn,4528,55559,442
SDSSJ080434.13+510349.2,EZ Lyn,4527,55590,728
SDSSJ080449.49+161624.8,SDSS J080449.49+161624.8,4494,55569,72
SDSSJ080534.49+072029.1,SDSS J080534.49+072029.1,2076,53442,501
SDSSJ080534.49+072029.1,SDSS J080534.49+072029.1,2056,53463,554
SDSSJ080625.73+343244.4,,9355,57814,273
SDSSJ080701.10+554739.0,CSS 140311:080701+554739,7280,56709,412
SDSSJ080710.33+485259.6,SDSS J080710.33+485259.6,7324,56935,828
SDSSJ080846.19+313105.9,SDSS J080846.19+313106.0,861,52318,352
SDSSJ080853.71+355053.7,CSS 080416:080854+355053,9355,57814,865
SDSSJ080853.71+355053.7,CSS 080416:080854+355053,9359,58056,424
SDSSJ080908.39+381406.2,SDSS J080908.39+381406.2,758,52253,570
SDSSJ081017.41+262238.3,,11121,58438,277
SDSSJ081207.63+131824.4,LX Cnc,2268,53682,69
SDSSJ081256.84+191157.8,NS Cnc,2082,53358,344
SDSSJ081321.91+452809.3,FH Lyn,439,51877,582
SDSSJ081321.91+452809.3,FH Lyn,3686,55268,46
SDSSJ081352.02+281317.2,SDSS J081352.02+281317.3,1206,52670,380
SDSSJ081352.02+281317.2,SDSS J081352.02+281317.3,4457,55858,686
SDSSJ081425.38+202125.1,CSS 150222:081425+202126,11109,58523,172
SDSSJ081520.83+335634.1,,3759,55236,382
SDSSJ081520.83+335634.1,,3758,55506,798
SDSSJ081610.83+453010.1,SDSS J081610.84+453010.2,439,51877,624
SDSSJ081610.83+453010.1,SDSS J081610.84+453010.2,3691,55274,898
SDSSJ082019.39+474731.2,CSS 091213:082019+474732,7378,56715,82
SDSSJ082051.06+493432.1,EG Lyn,3694,55209,356
SDSSJ082051.06+493432.1,EG Lyn,7318,56990,711
SDSSJ082123.73+454135.4,CSS 090224:082124+454135,7325,56717,468
SDSSJ082236.05+510524.5,BH Lyn,442,51882,494
SDSSJ082253.12+231300.7,SDSS J082253.12+231300.6,1926,53317,544
SDSSJ082409.72+493124.4,FL Lyn,443,51873,360
SDSSJ082409.72+493124.4,FL Lyn,7309,56991,60
SDSSJ082457.15+073702.4,SDSS J082457.15+073702.4,1758,53084,213
SDSSJ082809.87+222004.2,,11108,58467,951
SDSSJ083038.51+404739.0,Gaia19ebs,8294,57365,330
SDSSJ083404.24+185416.8,,2275,53709,174
SDSSJ083404.24+185416.8,,9559,57805,714
SDSSJ083404.24+185416.8,,9566,58083,162
SDSSJ083549.86+292636.9,ZTF18aalmdcl,4449,55544,98
SDSSJ083549.86+292636.9,ZTF18aalmdcl,10664,58464,328
SDSSJ083619.14+212105.3,CC Cnc,1929,53349,1
SDSSJ083642.74+532838.0,SW UMa,444,51883,619
SDSSJ083744.34+413338.7,,8294,57365,80
SDSSJ083750.99+383012.4,SDSS J083751.00+383012.5,828,52317,49
SDSSJ083754.64+564506.7,SDSS J083754.64+564506.7,1783,53386,623
SDSSJ083845.21+491055.3,SDSS J083845.23+491055.5,445,51873,89
SDSSJ083845.21+491055.3,SDSS J083845.23+491055.5,7311,57038,192
SDSSJ083931.35+282823.9,SDSS J083931.35+282824.0,1588,52965,294
SDSSJ084026.16+220446.4,SDSS J084026.16+220446.6,2084,53360,172
SDSSJ084026.16+220446.4,SDSS J084026.16+220446.6,9594,58086,200
SDSSJ084026.16+220446.4,SDSS J084026.16+220446.6,9594,58135,194
SDSSJ084026.16+220446.4,SDSS J084026.16+220446.6,11106,58511,376
SDSSJ084054.15+045519.1,SDSS J084054.15+045519.2,1187,52708,99
SDSSJ084127.37+210053.5,CSS 090525:084127+210054,11106,58511,241
SDSSJ084228.13+462334.4,,5163,55889,750
SDSSJ084228.13+462334.4,,7320,56722,281
SDSSJ084303.98+275149.6,EG Cnc,1588,52965,278
SDSSJ084358.08+425036.6,CSS 080309:084358+425037,6783,56284,186
SDSSJ084358.08+425036.6,CSS 080309:084358+425037,8295,57401,702
SDSSJ084400.10+023919.3,V0495 Hya,564,52224,197
SDSSJ084617.11+245344.0,SDSS J084617.12+245344.1,1931,53358,487
SDSSJ084617.11+245344.0,SDSS J084617.12+245344.1,9599,58131,552
SDSSJ084617.11+245344.0,SDSS J084617.12+245344.1,11115,58514,764
SDSSJ085107.38+030834.3,CT Hya,565,52225,359
SDSSJ085107.38+030834.3,CT Hya,3813,55532,745
SDSSJ085117.04+184249.4,ASASSN-15fq,11090,58487,98
SDSSJ085127.17+114656.9,EU Cnc,5291,55947,661
SDSSJ085228.72+020102.6,CSS 160419:085229+020103,3813,55532,868
SDSSJ085300.56+020424.7,CSS 131207:085301+020425,2888,54529,252
SDSSJ085332.82+484847.7,ZTF18aabjfue,7512,56777,103
SDSSJ085344.17+574840.6,BZ UMa,483,51902,332
SDSSJ085344.17+574840.6,BZ UMa,483,51924,348
SDSSJ085344.17+574840.6,BZ UMa,483,51942,352
SDSSJ085409.42+201338.9,CSS 080506:085409+201339,11096,58485,54
SDSSJ085414.02+390537.2,FR Lyn,1199,52703,286
SDSSJ085521.17+111815.3,AK Cnc,2575,54085,318
SDSSJ085521.17+111815.3,AK Cnc,5293,55953,322
SDSSJ085603.78+322109.2,CSS 100508:085604+322109,10238,58155,257
SDSSJ085623.00+310833.9,SDSS J085623.00+310834.1,1271,52974,88
SDSSJ085909.18+053654.5,SDSS J085909.18+053654.5,1192,52649,343
SDSSJ090016.55+430118.1,SDSS J090016.56+430118.2,831,52294,435
SDSSJ090016.66+343927.6,CSS 110512:090017+343928,5812,56354,714
SDSSJ090103.93+480911.1,PU UMa,764,52238,589
SDSSJ090113.51+144704.6,SDSS J090113.51+144704.6,2434,53826,400
SDSSJ090350.72+330036.1,SDSS J090350.73+330036.1,1272,52989,188
SDSSJ090350.72+330036.1,SDSS J090350.73+330036.1,10238,58155,20
SDSSJ090403.48+035501.2,SDSS J090403.48+035501.2,566,52238,380
SDSSJ090452.08+440255.4,FV Lyn,831,52294,410
SDSSJ090628.25+052656.9,SDSS J090628.25+052656.9,1192,52649,543
SDSSJ090628.25+052656.9,SDSS J090628.25+052656.9,1191,52674,7
SDSSJ090744.63+463050.4,,7516,56782,806
SDSSJ090947.82+110637.0,,5302,55896,668
SDSSJ090950.53+184947.4,GY Cnc,2285,53687,30
SDSSJ090950.53+184947.4,GY Cnc,2285,53700,30
SDSSJ091001.63+164820.0,SDSS J091001.63+164820.0,2435,53828,75
SDSSJ091107.84+260617.3,,11678,58511,972
SDSSJ091127.35+084140.7,SDSS J091127.36+084140.7,1301,52976,278
SDSSJ091216.20+505353.8,DI UMa,5730,56607,518
SDSSJ091216.20+505353.8,DI UMa,7295,57067,42
SDSSJ091242.18+620940.1,SDSS J091242.18+620940.1,1786,54450,573
SDSSJ091425.64+540311.0,ZTF19aaqxclz,7275,57093,129
SDSSJ091650.76+284943.1,HH Cnc,1937,53388,416
SDSSJ091709.89+314307.6,CSS 110430:091710+314309,1592,52990,207
SDSSJ091935.65+502825.2,SDSS J091935.66+502825.1,766,52247,517
SDSSJ091935.65+502825.2,SDSS J091935.66+502825.1,7297,57040,518
SDSSJ091945.10+085710.0,LV Cnc,1301,52976,624
SDSSJ092009.54+004244.8,V0524 Hya,473,51929,98
SDSSJ092122.84+203857.1,SDSS J092122.84+203857.1,2288,53699,635
SDSSJ092122.84+203857.1,SDSS J092122.84+203857.1,2289,53708,316
SDSSJ092122.84+203857.1,SDSS J092122.84+203857.1,9561,57809,438
SDSSJ092207.56+310314.3,AR Cnc,11376,58430,628
SDSSJ092219.55+421256.7,SDSS J092219.55+421256.7,1201,52674,75
SDSSJ092229.25+330743.6,SDSS J092229.26+330743.6,1592,52990,593
SDSSJ092229.25+330743.6,SDSS J092229.26+330743.6,10242,58161,160
SDSSJ092444.48+080150.9,HU Leo,1195,52724,403
SDSSJ092444.48+080150.9,HU Leo,2402,54176,409
SDSSJ092638.71+362402.4,YZ LMi,1274,52995,505
SDSSJ092809.84+071130.5,SDSS J092809.84+071130.5,2382,54169,502
SDSSJ092918.90+622346.2,SDSS J092918.90+622346.2,1787,54465,52
SDSSJ093130.75+335651.2,,10244,58225,84
SDSSJ093214.82+495054.7,QS UMa,901,52641,235
SDSSJ093220.93+133122.2,SDSS J093220.92+133122.2,2578,54093,620
SDSSJ093238.21+010902.5,SDSS J093238.21+010902.5,475,51965,66
SDSSJ093249.56+472522.9,SDSS J093249.57+472523.0,834,52316,431
SDSSJ093423.39+403808.9,NSV 18230,8299,57346,284
SDSSJ093537.46+161950.8,SDSS J093537.46+161950.8,2581,54085,332
SDSSJ093836.98+071455.1,HM Leo,1196,52733,26
SDSSJ093839.25+534403.8,SDSS J093839.25+534403.8,2404,53764,414
SDSSJ093946.04+065209.4,SDSS J093946.03+065209.4,1234,52724,304
SDSSJ094002.56+274942.0,SDSS J094002.56+274942.0,1944,53385,190
SDSSJ094302.75+275807.5,TCP J09430280+2758080,11347,58440,64
SDSSJ094325.89+520128.6,SDSS J094325.90+520128.8,768,52281,13
SDSSJ094325.89+520128.6,SDSS J094325.90+520128.8,2384,53763,7
SDSSJ094431.70+035805.5,VZ Sex,570,52266,512
SDSSJ094558.25+292253.2,SDSS J094558.24+292252.2,1947,53431,400
SDSSJ094558.25+292253.2,SDSS J094558.24+292252.2,10430,58155,271
SDSSJ094558.25+292253.2,SDSS J094558.24+292252.2,11348,58438,594
SDSSJ094634.46+135057.8,HY Leo,2582,54139,185
SDSSJ094636.59+444644.7,DV UMa,1202,52672,30
SDSSJ094636.59+444644.7,DV UMa,3321,54924,404
SDSSJ094741.69+452415.7,,7308,56709,285
SDSSJ095135.20+602939.6,SDSS J095135.21+602939.6,770,52282,358
SDSSJ095151.79+471008.7,SDSS J095151.79+471008.7,2956,54525,373
SDSSJ095835.92+281054.7,CSS 140505:095836+281054,11349,58441,227
SDSSJ100041.43+385303.0,,8825,57451,536
SDSSJ100515.36+191107.8,SDSS J100515.38+191107.9,2372,53768,473
SDSSJ100515.36+191107.8,SDSS J100515.38+191107.9,5882,56029,272
SDSSJ100515.36+191107.8,SDSS J100515.38+191107.9,9571,57808,520
SDSSJ100516.61+694136.5,SDSS J100516.61+694136.5,1879,54478,608
SDSSJ100658.40+233724.4,SDSS J100658.40+233724.4,2343,53735,493
SDSSJ101037.05+024914.9,SDSS J101037.05+024915.0,502,51957,444
SDSSJ101323.63+455858.9,SDSS J101323.64+455858.9,944,52614,397
SDSSJ101323.63+455858.9,SDSS J101323.64+455858.9,7384,56715,818
SDSSJ101335.56+393826.3,,8826,57452,656
SDSSJ101421.46+063857.0,SDSS J101421.55+063857.7,4876,55679,652
SDSSJ101534.65+090441.9,GG Leo,1237,52762,510
SDSSJ101534.65+090441.9,GG Leo,5334,55928,884
SDSSJ101723.18+375343.4,ZTF19acymwir,8855,57780,604
SDSSJ101947.26+335753.6,AC LMi,1955,53442,529
SDSSJ102026.48+530433.1,KS UMa,904,52381,147
SDSSJ102026.48+530433.1,KS UMa,6687,56602,108
SDSSJ102320.26+440509.8,NSV 4838,1429,52990,359
SDSSJ102320.26+440509.8,NSV 4838,8357,58157,532
SDSSJ102402.70+480851.1,TCP J10240289+4808512,7381,56717,8
SDSSJ102517.94+430221.2,SDSS J102517.94+430221.2,1358,52994,77
SDSSJ102637.04+475426.4,V0375 UMa,7386,56769,764
SDSSJ102800.08+214813.5,MV Leo,2366,53741,72
SDSSJ102905.21+485515.2,SDSS J102905.24+485515.2,6656,56624,533
SDSSJ103100.54+202831.9,IL Leo,2375,53770,636
SDSSJ103100.54+202831.9,IL Leo,5873,56035,226
SDSSJ103147.98+085224.3,SDSS J103147.99+085224.3,1239,52760,621
SDSSJ103533.01+055158.7,SDSS J103533.03+055158.4,999,52636,55
SDSSJ103533.01+055158.7,SDSS J103533.03+055158.4,4852,55689,323
SDSSJ104051.24+151133.7,DO Leo,2594,54177,26
SDSSJ104245.15+371819.8,,8851,57460,605
SDSSJ104356.65+580731.5,IY UMa,949,52427,358
SDSSJ104356.65+580731.5,IY UMa,7088,56657,960
SDSSJ104521.19+362433.0,,8851,57460,307
SDSSJ105135.09+540435.6,EK UMa,1011,52652,345
SDSSJ105135.09+540435.6,EK UMa,6707,56383,384
SDSSJ105135.09+540435.6,EK UMa,8172,57423,387
SDSSJ105430.43+300610.1,SX LMi,1981,53463,66
SDSSJ105430.43+300610.1,SX LMi,6445,56366,172
SDSSJ105507.00+365945.2,EL UMa,10269,58220,632
SDSSJ105550.08+095620.4,CSS 080130:105550+095621,2886,54498,504
SDSSJ105656.96+494118.3,CY UMa,876,52346,104
SDSSJ105656.96+494118.3,CY UMa,876,52669,103
SDSSJ105656.96+494118.3,CY UMa,6700,56384,434
SDSSJ105754.25+275947.5,SDSS J105754.25+275947.5,2359,53800,102
SDSSJ105754.25+275947.5,SDSS J105754.25+275947.5,2359,53826,105
SDSSJ105905.06+272755.4,SDSS J105905.07+272755.5,2359,53800,51
SDSSJ105905.06+272755.4,SDSS J105905.07+272755.5,2359,53826,51
SDSSJ105905.06+272755.4,SDSS J105905.07+272755.5,6446,56363,170
SDSSJ110014.72+131552.0,SDSS J110014.72+131552.1,1750,53358,15
SDSSJ110014.72+131552.0,SDSS J110014.72+131552.1,5357,55956,768
SDSSJ110425.64+450313.9,AN UMa,1436,53054,57
SDSSJ110425.64+450313.9,AN UMa,6649,56364,388
SDSSJ110539.76+250628.6,ST LMi,2212,53789,201
SDSSJ110706.75+340527.0,SDSS J110706.76+340526.8,2034,53466,215
SDSSJ110706.75+340527.0,SDSS J110706.76+340526.8,10266,58462,751
SDSSJ111126.82+571238.9,CSS 120422:111127+571239,8177,57374,696
SDSSJ111544.50+425822.4,AR UMa,1364,53061,115
SDSSJ111544.50+425822.4,AR UMa,4686,56013,580
SDSSJ111715.90+175741.7,DP Leo,3327,54951,337
SDSSJ111721.92+520501.0,CSS_J111721.9+520500,8160,57071,671
SDSSJ112003.39+663632.4,SDSS J112003.40+663632.4,2858,54464,228
SDSSJ112003.39+663632.4,SDSS J112003.40+663632.4,2858,54498,239
SDSSJ112003.39+663632.4,SDSS J112003.40+663632.4,7111,56741,72
SDSSJ112253.32-111037.5,CSS 100603:112253-111037,2874,54561,603
SDSSJ113122.39+432238.5,MR UMa,1366,53063,231
SDSSJ113215.49+624900.4,SDSS J113215.50+624900.4,776,52319,381
SDSSJ113551.09+532246.1,SDSS J113551.09+532246.2,8163,57049,657
SDSSJ113722.20+014858.7,RZ Leo,513,51989,70
SDSSJ113722.20+014858.7,RZ Leo,4740,55651,188
SDSSJ113732.34+405458.0,SDSS J113732.32+405458.3,4655,55620,930
SDSSJ113826.69+061919.4,SDSS J113826.73+061919.5,1620,53137,290
SDSSJ113826.69+061919.4,SDSS J113826.73+061919.5,5377,55957,374
SDSSJ113826.82+032207.0,QZ Vir,513,51989,562
SDSSJ113950.57+455817.7,NSV 5285,7398,56781,940
SDSSJ114628.80+675909.6,SDSS J114628.80+675909.7,492,51955,454
SDSSJ114955.68+284507.2,EU UMa,2222,53799,10
SDSSJ114955.68+284507.2,EU UMa,6406,56330,942
SDSSJ115030.59+404151.8,,8381,57512,292
SDSSJ115207.00+404947.6,SDSS J115207.00+404947.8,1970,53386,541
SDSSJ115207.00+404947.6,SDSS J115207.00+404947.8,8381,57512,216
SDSSJ115215.80+491441.7,BC UMa,968,52412,280
SDSSJ115215.80+491441.7,BC UMa,6677,56385,612
SDSSJ115330.25+315835.9,CSS 080201:115330+315836,4614,55604,44
SDSSJ115419.05+575751.1,SDSS J115419.06+575750.9,8237,58162,443
SDSSJ115639.47+630907.7,SDSS J115639.48+630907.7,777,52320,574
SDSSJ120231.00+450349.0,SDSS J120231.01+450349.1,1369,53089,479
SDSSJ120615.73+510047.0,,2919,54537,415
SDSSJ120724.69+223529.8,SDSS J120724.69+223529.8,2644,54210,431
SDSSJ120841.91+355024.8,SDSS J120841.96+355025.2,2103,53467,28
SDSSJ120841.91+355024.8,SDSS J120841.96+355025.2,4613,55591,512
SDSSJ121015.61+351334.4,,10245,58161,799
SDSSJ121209.31+013627.7,V0379 Vir,518,52282,285
SDSSJ121607.03+052013.9,SDSS J121607.03+052013.9,844,52378,423
SDSSJ121913.04+204938.3,SDSS J121913.04+204938.3,2611,54477,376
SDSSJ121913.04+204938.3,SDSS J121913.04+204938.3,5978,56073,185
SDSSJ122021.17+565456.7,MGAB-V359,8233,57887,28
SDSSJ122405.58+184102.7,SDSS J122405.58+184102.7,2611,54477,42
SDSSJ122740.83+513924.9,GP CVn,884,52374,139
SDSSJ122740.83+513924.9,GP CVn,8227,57427,629
SDSSJ122808.73+454516.3,,7425,56777,26
SDSSJ123255.10+222209.4,SDSS J123255.11+222209.4,2647,54495,200
SDSSJ123255.10+222209.4,SDSS J123255.11+222209.4,5982,56074,964
SDSSJ123717.98+365535.2,,3968,55590,782
SDSSJ123813.73-033932.9,V0406 Vir,335,52000,85
SDSSJ123931.98+210806.2,IR Com,2613,54481,523
SDSSJ123931.98+210806.2,IR Com,5985,56089,232
SDSSJ124058.02-015919.2,SDSS J124058.03-015919.2,336,51999,358
SDSSJ124058.02-015919.2,SDSS J124058.03-015919.2,2922,54612,406
SDSSJ124325.92+025547.4,NSV 19466,522,52024,325
SDSSJ124325.92+025547.4,NSV 19466,4755,55660,292
SDSSJ124413.48+593610.2,Gaia16adi,8235,58191,880
SDSSJ124417.87+300400.8,CSS 080427:124418+300401,2237,53828,560
SDSSJ124417.87+300400.8,CSS 080427:124418+300401,6478,56341,80
SDSSJ124417.87+300400.8,CSS 080427:124418+300401,6481,56363,534
SDSSJ124417.87+300400.8,CSS 080427:124418+300401,11397,58522,260
SDSSJ124426.25+613514.6,V0351 UMa,781,52373,93
SDSSJ124426.25+613514.6,V0351 UMa,6840,56685,755
SDSSJ125023.79+665525.5,OV Dra,495,51988,238
SDSSJ125023.79+665525.5,OV Dra,7120,56720,997
SDSSJ125023.79+665525.5,OV Dra,6964,56748,422
SDSSJ125044.42+154957.3,,1770,53171,530
SDSSJ125510.54+264226.4,MT Com,5972,56334,566
SDSSJ125609.82+623704.5,ASASSN-16da,6970,56444,107
SDSSJ125637.10+263643.2,GO Com,2240,53823,92
SDSSJ125637.10+263643.2,GO Com,5972,56334,606
SDSSJ125641.29-015851.9,SDSS J125641.29-015852.0,338,51694,382
SDSSJ125716.08+582501.5,,8213,58193,273
SDSSJ125716.08+582501.5,,8213,58487,273
SDSSJ125834.73+640823.0,SDSS J125834.74+640823.1,602,52072,264
SDSSJ125834.76+663551.5,SDSS J125834.77+663551.6,495,51988,148
SDSSJ130147.97+434549.4,,6621,56366,467
SDSSJ130514.72+582856.2,SDSS J130514.73+582856.3,958,52410,297
SDSSJ130514.72+582856.2,SDSS J130514.73+582856.3,8200,58174,572
SDSSJ130527.72+390927.5,ASASSN-17eg,2925,54584,302
SDSSJ130527.72+390927.5,ASASSN-17eg,3976,55302,18
SDSSJ130527.72+390927.5,ASASSN-17eg,3978,55330,662
SDSSJ130527.72+390927.5,ASASSN-17eg,4706,55705,442
SDSSJ130542.26+180104.0,GP Com,2603,54479,474
SDSSJ130753.86+535130.5,EV UMa,1039,52707,69
SDSSJ131223.48+173659.1,2XMMp J131223.4+173659,5424,56033,750
SDSSJ131908.88+315832.0,ASASSN-14mr,11401,58491,606
SDSSJ131954.47+591514.8,SDSS J131954.50+591514.5,7117,56685,854
SDSSJ132104.01+560958.2,V0496 UMa,8204,58146,914
SDSSJ132411.57+032050.5,PZ Vir,527,52342,323
SDSSJ132715.28+425932.8,GUVV J132715.2+425932.1,8389,57488,826
SDSSJ132723.38+652854.2,OZ Dra,496,51973,83
SDSSJ132723.38+652854.2,OZ Dra,496,51988,83
SDSSJ133309.19+143706.9,SDSS J133309.19+143706.9,1775,53847,428
SDSSJ133540.75+050722.5,SDSS J133540.76+050722.7,853,52374,498
SDSSJ133540.75+050722.5,SDSS J133540.76+050722.7,4759,55649,954
SDSSJ133615.76+380933.4,MGAB-V701,8876,57783,907
SDSSJ133816.44+371639.8,,8877,57782,538
SDSSJ133940.98+484727.9,V0355 UMa,6744,56399,345
SDSSJ134323.16+150916.8,HW Boo,1776,53858,576
SDSSJ134441.83+204408.4,SDSS J134441.83+204408.3,2654,54231,23
SDSSJ140203.08+461333.8,ASASSN-16fy,8499,57431,407
SDSSJ140429.36+172359.5,RX J1404.4+1723,2757,54509,112
SDSSJ140429.36+172359.5,RX J1404.4+1723,5449,56030,938
SDSSJ140430.98+525811.1,,7027,56448,618
SDSSJ140430.98+552558.5,,8428,57837,669
SDSSJ141118.31+481257.6,SDSS J141118.31+481257.6,1671,53446,10
SDSSJ142256.31-022108.0,SDSS J142256.31-022108.1,918,52404,301
SDSSJ142955.86+414516.8,SDSS J142955.86+414516.8,1395,52825,45
SDSSJ143209.77+191403.4,SDSS J143209.78+191403.5,2774,54534,107
SDSSJ143209.77+191403.4,SDSS J143209.78+191403.5,5899,56038,474
SDSSJ143317.77+101122.8,SDSS J143317.78+101123.3,1709,53533,153
SDSSJ143317.77+101122.8,SDSS J143317.78+101123.3,5465,55988,138
SDSSJ143500.22-004606.3,OU Vir,306,51637,4
SDSSJ143500.22-004606.3,OU Vir,306,51690,20
SDSSJ143544.02+233638.7,SDSS J143544.02+233638.7,2136,53494,541
SDSSJ144659.95+025330.3,SDSS J144659.95+025330.3,537,52027,454
SDSSJ145003.12+584501.8,SDSS J145003.12+584501.9,610,52056,349
SDSSJ145744.75+404340.6,TT Boo,8494,57104,680
SDSSJ145758.18+514808.1,SDSS J145758.21+514807.9,1328,52786,618
SDSSJ145758.18+514808.1,SDSS J145758.21+514807.9,8396,57837,408
SDSSJ150137.18+550122.4,SDSS J150137.22+550123.4,792,52353,44
SDSSJ150137.18+550122.4,SDSS J150137.22+550123.4,8408,57874,38
SDSSJ150240.97+333423.8,NZ Boo,1648,53171,408
SDSSJ150441.76+084752.6,SDSS J150441.76+084752.6,1717,53883,260
SDSSJ150551.60+065948.5,SDSS J150551.58+065948.7,4856,55712,812
SDSSJ150722.15+523040.2,OV Boo,6720,56390,764
SDSSJ150903.71+465056.6,CSS 130324:150904+465057,8518,58193,870
SDSSJ151302.29+231508.4,NY Ser,2155,53820,163
SDSSJ151413.71+454911.8,PP Boo,1050,52721,171
SDSSJ151415.60+074445.9,,1817,53851,534
SDSSJ151415.60+074445.9,,4878,55710,747
SDSSJ151415.60+074445.9,,5487,55982,180
SDSSJ151915.85+064529.0,SDSS J151915.86+064529.1,1834,54562,417
SDSSJ151915.85+064529.0,SDSS J151915.86+064529.1,4889,55709,572
SDSSJ152020.40-000948.3,,4012,55327,578
SDSSJ152020.40-000948.3,,4014,55630,18
SDSSJ152212.20+080340.9,SDSS J152212.20+080340.9,1721,53857,209
SDSSJ152238.83+391352.3,CSS_J152238.7+391351,2936,54626,193
SDSSJ152419.31+220920.2,SDSS J152419.33+220920.0,2161,53878,189
SDSSJ152419.31+220920.2,SDSS J152419.33+220920.0,3955,55678,80
SDSSJ152603.67+382216.4,,10741,58230,645
SDSSJ152613.96+081802.3,QW Ser,1721,53857,21
SDSSJ152717.96+543724.9,SDSS J152717.96+543724.9,614,53437,251
SDSSJ152857.86+034911.7,SDSS J152857.86+034911.7,592,52025,601
SDSSJ153015.04+094946.3,SDSS J153015.04+094946.3,1722,53852,141
SDSSJ153023.63+220646.3,CSS 110920:153024+220646,2161,53878,34
SDSSJ153023.63+220646.3,CSS 110920:153024+220646,3949,55650,814
SDSSJ153213.67+370104.8,SDSS J153213.68+370104.9,1401,53144,443
SDSSJ153213.67+370104.8,SDSS J153213.68+370104.9,4977,56047,401
SDSSJ153412.17+594832.0,DM Dra,8426,58224,773
SDSSJ153634.42+332851.9,SDSS J153634.42+332851.9,1355,52823,54
SDSSJ153817.34+512338.0,SDSS J153817.35+512338.0,796,52401,388
SDSSJ153817.34+512338.0,SDSS J153817.35+512338.0,6722,56431,820
SDSSJ153817.34+512338.0,SDSS J153817.35+512338.0,8407,57839,736
SDSSJ154104.67+360252.8,BM CrB,1402,52872,445
SDSSJ154104.67+360252.8,BM CrB,10740,58223,592
SDSSJ154453.60+255348.8,SDSS J154453.60+255348.8,1849,53846,74
SDSSJ154459.80+464835.3,SDSS J154459.80+464835.4,6032,56067,800
SDSSJ154539.08+142231.4,CT Ser,2517,54567,581
SDSSJ154539.08+142231.4,CT Ser,4890,55741,952
SDSSJ154544.88+442830.0,CSS 110428:154545+442830,8511,57901,20
SDSSJ154953.41+173938.9,SDSS J154953.41+173939.0,2170,53875,276
SDSSJ154953.41+173938.9,SDSS J154953.41+173939.0,3926,55327,616
SDSSJ155037.27+405439.9,SDSS J155037.27+405440.0,1053,52468,14
SDSSJ155247.18+185629.1,MR Ser,2170,53875,441
SDSSJ155252.48+320150.9,SDSS J155252.48+320150.9,1580,53145,583
SDSSJ155331.11+551614.4,MQ Dra,619,52056,437
SDSSJ155412.33+272152.4,AP CrB,1654,53498,542
SDSSJ155412.33+272152.4,AP CrB,2459,54339,533
SDSSJ155412.33+272152.4,AP CrB,2459,54544,521
SDSSJ155531.98-001054.9,V0489 Ser,343,51692,198
SDSSJ155538.12+380250.5,,10736,58274,986
SDSSJ155644.23-000950.2,V0493 Ser,344,51693,315
SDSSJ155654.47+210718.9,QZ Ser,2171,53557,7
SDSSJ155656.91+352336.6,BT CrB,1417,53141,508
SDSSJ155656.91+352336.6,BT CrB,10739,58255,796
SDSSJ155720.75+180720.2,SDSS J155720.75+180720.2,2170,53875,588
SDSSJ160003.70+331113.8,VW CrB,10921,58251,317
SDSSJ160111.53+091712.6,SDSS J160111.53+091712.6,1728,53228,551
SDSSJ160232.13+161731.7,CSS 080424:160232+161732,3922,55333,898
SDSSJ160419.02+161548.5,SDSS J160419.02+161548.5,2200,53875,292
SDSSJ160450.18+414328.5,SDSS J160450.16+414328.6,1335,52824,531
SDSSJ160450.18+414328.5,SDSS J160450.16+414328.6,6052,56092,790
SDSSJ160450.18+414328.5,SDSS J160450.16+414328.6,6043,56096,132
SDSSJ160501.35+203056.9,SDSS J160501.35+203056.9,2205,53793,247
SDSSJ160712.11+392450.6,,10732,58253,356
SDSSJ160745.02+362320.5,CH CrB,1682,53173,582
SDSSJ160745.02+362320.5,CH CrB,10733,58244,448
SDSSJ160813.59+301952.2,,10917,58252,169
SDSSJ160932.67+055044.6,SDSS J160932.67+055044.6,1823,53886,411
SDSSJ161007.50+035232.7,V0519 Ser,1823,53886,92
SDSSJ161012.52+222110.8,SDSS J161012.52+222110.8,1852,53534,153
SDSSJ161027.61+090738.4,SDSS J161027.61+090738.4,2526,54582,98
SDSSJ161030.34+445901.7,SDSS J161030.35+445901.7,814,52355,274
SDSSJ161030.34+445901.7,SDSS J161030.35+445901.7,814,52370,274
SDSSJ161030.34+445901.7,SDSS J161030.35+445901.7,814,52443,280
SDSSJ161033.63-010223.2,V0386 Ser,345,51690,138
SDSSJ161332.55-000331.0,SDSS J161332.56-000331.0,346,51693,263
SDSSJ161853.16+303845.5,,10918,58254,222
SDSSJ161909.10+135145.5,SDSS J161909.10+135145.5,2530,53881,327
SDSSJ161935.76+524631.8,DDE 32,3442,54983,276
SDSSJ161935.76+524631.8,DDE 32,8062,58251,766
SDSSJ162207.15+192236.6,V0589 Her,2970,54589,466
SDSSJ162209.63+360418.1,CSS 111019:162210+360419,10731,58247,364
SDSSJ162212.44+341147.3,CY CrB,1057,52522,203
SDSSJ162450.82+451806.8,MGAB-V3563,8542,57933,342
SDSSJ162501.74+390926.3,V0844 Her,1172,52759,212
SDSSJ162520.29+120308.7,SDSS J162520.29+120308.7,2531,54572,446
SDSSJ162558.18+364200.6,SDSS J162558.18+364200.6,10731,58247,182
SDSSJ162608.15+332827.7,SDSS J162608.16+332827.8,1058,52520,433
SDSSJ162718.38+120434.9,SDSS J162718.39+120435.0,2530,53881,68
SDSSJ162718.38+120434.9,SDSS J162718.39+120435.0,4066,55444,592
SDSSJ162830.89+240259.1,SDSS J162830.89+240259.1,1572,53177,400
SDSSJ162936.53+263519.5,V1189 Her,1409,52824,339
SDSSJ163545.72+112458.0,V0849 Her,2533,54585,156
SDSSJ163605.01+465204.5,SDSS J163605.01+465204.5,627,52144,479
SDSSJ163620.62+472442.4,,8541,58257,726
SDSSJ163722.21-001957.1,V2690 Oph,348,51671,103
SDSSJ163722.21-001957.1,V2690 Oph,348,51696,103
SDSSJ164248.52+134751.4,SDSS J164248.52+134751.4,2210,53535,592
SDSSJ164624.78+180808.9,CSS 100616:164625+180808,4062,55383,20
SDSSJ165244.83+333925.3,SDSS J165244.84+333925.4,1175,52791,617
SDSSJ165359.05+201010.4,V1227 Her,1568,53169,508
SDSSJ165658.12+212139.3,V1229 Her,1415,52885,95
SDSSJ165837.70+184727.4,SDSS J165837.70+184727.4,1567,53172,495
SDSSJ165951.68+192745.6,SDSS J165951.69+192745.6,1567,53172,578
SDSSJ170053.29+400357.6,V1237 Her,633,52079,574
SDSSJ170053.29+400357.6,V1237 Her,8544,58281,405
SDSSJ170213.25+322954.1,V1239 Her,973,52426,144
SDSSJ170213.25+322954.1,V1239 Her,4992,55723,890
SDSSJ170213.25+322954.1,V1239 Her,4993,55738,452
SDSSJ170213.25+322954.1,V1239 Her,10901,58397,188
SDSSJ170244.09+223547.9,V1240 Her,1689,53177,342
SDSSJ170244.09+223547.9,V1240 Her,1688,53462,232
SDSSJ170324.08+320953.1,SDSS J170324.09+320953.2,973,52426,97
SDSSJ170542.53+313240.7,SDSS J170542.54+313240.8,975,52411,400
SDSSJ171016.94+403127.5,,8544,58281,52
SDSSJ171145.08+301319.9,V1247 Her,977,52410,402
SDSSJ171222.06+321856.2,CSS_J171222.0+321856,10904,58402,256
SDSSJ171247.70+604603.2,SDSS J171247.71+604603.3,351,51695,17
SDSSJ171247.70+604603.2,SDSS J171247.71+604603.3,351,51780,3
SDSSJ172325.99+330414.1,ASASSN-14gz,4999,55721,420
SDSSJ172601.95+543230.7,SDSS J172601.96+543230.8,357,51813,51
SDSSJ172601.95+543230.7,SDSS J172601.96+543230.8,367,51997,53
SDSSJ173008.39+624754.6,SDSS J173008.38+624754.7,352,51694,26
SDSSJ173008.39+624754.6,SDSS J173008.38+624754.7,352,51789,33
SDSSJ173102.22+342633.2,ASASSN-15cm,2262,54623,418
SDSSJ183131.63+420220.2,,2798,54397,340
SDSSJ204448.91-045928.8,V0485 Aqr,635,52145,387
SDSSJ204448.91-045928.8,V0485 Aqr,1916,53269,424
SDSSJ204720.76+000007.6,SDSS J204720.76+000007.7,982,52466,477
SDSSJ204817.84-061044.8,SDSS J204817.85-061044.8,635,52145,127
SDSSJ204827.90+005008.9,SDSS J204827.91+005008.9,1909,53261,601
SDSSJ205017.83-053626.8,PW Aqr,636,52176,331
SDSSJ205914.87-061220.4,QT Aqr,636,52176,599
SDSSJ210014.11+004445.9,QU Aqr,984,52442,533
SDSSJ210131.26+105251.5,SDSS J210131.26+105251.5,727,52207,324
SDSSJ210449.94+010545.8,QV Aqr,1918,53240,347
SDSSJ210842.62+084429.9,MGAB-V3716,11317,58398,719
SDSSJ211605.42+113407.4,VV Equ,729,52468,363
SDSSJ211652.28+014144.3,,9161,57691,615
SDSSJ211936.95+033211.8,CSS 150520:211937+033212,4077,55361,197
SDSSJ212406.75+010029.8,,5143,55828,471
SDSSJ213040.11-001319.1,,9141,57663,946
SDSSJ213122.40-003937.0,QZ Aqr,9141,57663,28
SDSSJ213503.93-004129.6,ASASSN-16ep,9142,57664,591
SDSSJ214140.43+050729.9,SDSS J214140.43+050730.0,4087,55449,144
SDSSJ214354.60+124457.9,SDSS J214354.60+124458.0,732,52221,589
SDSSJ215411.12-090121.6,DM Cap,716,52203,299
SDSSJ220553.97+115553.6,SDSS J220553.98+115553.7,734,52224,30
SDSSJ220818.52+135330.0,,5062,55803,32
SDSSJ220935.78-001332.5,,4200,55499,436
SDSSJ221009.93+185418.1,CSS 111227:221010+185418,7574,56945,316
SDSSJ221159.03+302835.1,ASASSN-13am,7708,57664,940
SDSSJ221333.38+245059.3,,7643,57302,812
SDSSJ221519.79-003257.1,V0344 Aqr,4200,55499,122
SDSSJ221814.05-005848.8,SDSS J221814.06-005849.2,4201,55443,362
SDSSJ221832.76+192520.2,Swift J2218.5+1925,7578,56956,264
SDSSJ221900.24+201831.1,,7578,56956,773
SDSSJ222144.78+184008.2,V0521 Peg,7578,56956,83
SDSSJ222334.17+074518.8,1RXS J222335.6+074515,5057,56209,470
SDSSJ222724.50+284403.5,CSS 090531:222724+284404,7650,57575,866
SDSSJ223212.79+260725.1,,7654,57330,730
SDSSJ223233.67+185037.0,CSS 100520:223234+185036,7577,56944,991
SDSSJ223252.34+140352.9,SDSS J223252.35+140353.0,738,52521,509
SDSSJ223352.56+225913.4,,7586,57186,73
SDSSJ223439.92+004127.2,SDSS J223439.93+004127.2,376,52143,631
SDSSJ223439.92+004127.2,SDSS J223439.93+004127.2,674,52201,427
SDSSJ223606.51+291559.9,,6586,56485,20
SDSSJ223606.51+291559.9,,11633,58463,372
SDSSJ223623.52+323913.1,,11634,58484,597
SDSSJ223843.83+010820.6,V0349 Aqr,377,52145,540
SDSSJ223843.83+010820.6,V0349 Aqr,674,52201,524
SDSSJ223909.83+250331.1,CSS 100521:223910+250331,7653,57306,834
SDSSJ224303.82+221456.0,SDSS J224303.82+221456.0,2252,53565,239
SDSSJ224303.82+221456.0,SDSS J224303.82+221456.0,2252,53613,214
SDSSJ224303.82+221456.0,SDSS J224303.82+221456.0,6307,56205,298
SDSSJ224736.37+250436.3,CSS 120616:224736+250436,6290,56238,770
SDSSJ225417.52+074227.1,PQ J225417.5+074227,5060,56181,182
SDSSJ225613.53+191132.9,,5027,56218,886
SDSSJ225831.18-094931.6,SDSS J225831.18-094931.7,725,52258,306
SDSSJ225926.51+223902.4,,7613,56988,68
SDSSJ230319.85+274736.0,,7706,57575,890
SDSSJ230351.64+010651.0,HY Psc,380,51792,575
SDSSJ230425.88+062545.6,KX Psc,11302,58436,544
SDSSJ230641.47+244055.8,ZTF J230641.45+244055.7,7705,57332,321
SDSSJ230813.57+254341.0,CSS 130916:230814+254341,7705,57332,816
SDSSJ230949.12+213516.7,V0405 Peg,2623,54096,199
SDSSJ230949.12+213516.7,V0405 Peg,2623,54328,193
SDSSJ231110.88+013002.7,USNO-B1.0 0915-0569037,4288,55501,138
SDSSJ231552.35+271037.3,CSS 100610:231552+271037,7704,57572,58
SDSSJ231643.23+011640.2,Karachurin 15,9174,58070,114
SDSSJ231909.18+331539.6,CSS 111021:231909+331540,7765,58047,703
SDSSJ231930.43+261518.6,Swift J2319.4+2619,7703,57333,818
SDSSJ232113.45+251822.3,,7669,57329,584
SDSSJ232553.47+011527.3,,9175,58049,76
SDSSJ232619.40+282649.7,CSS 080930:232619+282650,7702,58017,961
SDSSJ232727.14+085538.6,V0681 Peg,11293,58462,310
SDSSJ233003.03+303300.4,CSS 111101:233003+303301,7767,58049,935
SDSSJ233325.92+152222.1,V0598 Peg,746,52238,614
SDSSJ233705.01+314149.4,,7761,58071,752
SDSSJ234226.21+324819.8,ASASSN-15nv,7760,58080,770
SDSSJ234401.83+002116.6,MLS 120926:234402+002117,9158,57664,589
SDSSJ234440.53-001205.8,MLS 100904:234441-001206,4213,55449,38
SDSSJ234502.47+342923.9,1RXS J234500.2+342913,7759,58401,371
SDSSJ234814.69+181219.6,CSS 110115:234815+181220,7599,56955,296
SDSSJ234843.14+250249.9,MASTER OT J234843.23+250250.4,7667,57580,158
SDSSJ235131.68+270907.7,,7697,57574,820
SDSSJ235603.71+001833.3,,7848,56959,739
SDSSJ235603.71+001833.3,,9159,57666,787
SDSSJ235603.71+001833.3,,9179,57682,284


==> anc/tabledata.csv <==
SDSS_name,Name,EDR3_source_id,Period_in_d,SDSS_g_mag,Distance_pc,Variable_type,Reference_for_discovery,Reference_for_spectrum,Reference_for_period,ra,dec
SDSSJ000014.74+255603.1,,,,22.1685,,CV:,*This work,*This work,,0.061441,25.934215
SDSSJ000720.77+200721.6,CSS 110921:000721+200722,,,21.4757,,WZ Sge:,*CRTS candidate CV,*This work,,1.836556,20.12269
SDSSJ000844.32-014014.6,Gaia15abi,2544817841421994624,,17.934,1236.074096679688,NL:/Polar,*CRTS candidate CV,*This work,,2.184693,-1.67073
SDSSJ001107.26+303235.9,V0402 And,2861506395998660096,0.063499(3)*,20.4006,793.4371948242188,SU UMa,1998IBVS.4578....1A,*This work, 2012PASJ...64...21K ,2.780276,30.543333
SDSSJ001153.08-064739.2,SDSS J001153.08-064739.1,2443219535337313280,0.10028081(8),17.8271,477.6410217285156,U Gem, 2014ApJ...790...28R, 2014ApJ...790...28R, 2014ApJ...790...28R,2.971176,-6.794234
SDSSJ001158.28+315543.7,CSS 101111:001158+315544,2861949606559861120,0.0554(1):,21.8511,,SU UMa,*CRTS candidate CV,*This work,*This work,2.992853,31.928818
SDSSJ001231.54+280011.1,,2859847683924640384,,20.9804,,WZ Sge:,*This work,*This work,,3.13142,28.00309
SDSSJ001538.25+263656.7,CSS 090918:001538+263657,2856493142666940544,0.10150(6),17.9208,557.5875244140625,SU UMa,*CRTS candidate CV, 2016AJ....152..226T , 2016AJ....152..226T ,3.909396,26.615758
SDSSJ001856.92+345444.2,V0479 And,2876157251000218496,0.594093(4) ,17.4646,2027.938232421875,Polar:,2005AJ....129.2386S,2005AJ....129.2386S, 2013A&A...553A..28G ,4.737197,34.912294
SDSSJ002049.51+280020.2,MASTER OT J002049.54+280020.5,2857063063352792320,0.05658(1),19.6419,347.2429809570312,WZ Sge:,2019MNRAS.482.4570G,*This work,*This work,5.206305,28.00562
SDSSJ002243.55+061002.7,MGAB-V295,2747622177049417344,0.079(1):,19.8769,2113.11083984375,SU UMa,*MGAB catalog,*This work,*This work,5.681489,6.167443
SDSSJ002500.17+073349.2,CSS 081123:002500+073350,2748173586426407424,,19.6762,1484.197998046875,DN/IP:,*CRTS candidate CV,*This work,,6.25074,7.56368
SDSSJ002637.05+242915.6,CSS 091026:002637+242916,2807191999055199232,0.08533(1),18.7479,588.9859008789062,Polar,*CRTS candidate CV,*This work,*This work,6.654398,24.487688
SDSSJ002728.00-010828.5,EN Cet,2541910801397761152,0.05933(5),20.7813,1218.306762695312,WZ Sge,1998AcApS..18..214E,2005AJ....129.2386S,2008MNRAS.386.1568D,6.866708,-1.141258
SDSSJ002842.53+311819.4,,2859593555004235520,1.217(1),18.5863,3642.037353515625,NL,2020AJ....159...43H,2020AJ....159...43H,*This work,7.177217,31.305403
SDSSJ002910.96+324125.8,,,,22.122,,DN,*This work,*This work,,7.2957,32.690504
SDSSJ003151.76+202051.0,MGAB-V534,2796463449923353856,0.080871025(2),18.0624,368.2890319824219,SU UMa,*MGAB catalog,*This work,*VSNET23583,7.965678,20.3475
SDSSJ003153.46+084118.5,ASASSN-17kg,2749846901389046656,0.0585(3)*,19.1549,283.3616943359375,WZ Sge, 2015MNRAS.446.4078K,*This work,*VSNET21317,7.972786,8.688473
SDSSJ003203.62+314510.4,CSS 091220:003204+314510,2859621764350006784,,19.1016,960.705810546875,SU UMa,*CRTS candidate CV,*This work,,8.01512,31.7529
SDSSJ003459.90+273619.0,CSS 081031:003460+273620,2857545615813275136,0.07337(1),21.1224,1349.034423828125,SU UMa,*CRTS candidate CV,*This work,*This work,8.749587,27.605292
SDSSJ003640.29+230831.3,ASASSN-14dr,2805913271327662976,0.06655(9),18.4038,495.0499877929688,SU UMa:,*ASAS-SN CV candidate,2016AJ....152..226T,2016AJ....152..226T,9.167892,23.142033
SDSSJ003827.05+250924.9,1RXS J003828.7+250920,2806802123399581056,0.094511(1),18.8591,503.1744689941406,SU UMa,*VSNET12318, 2018AJ....155...28S ,*This work,9.612737,25.156943
SDSSJ003941.06+005427.4,SDSS J003941.06+005427.5,2543387617312121216,0.06347(6),20.5019,1078.135864257812,WZ Sge:,2005AJ....129.2386S,2005AJ....129.2386S, 2010A&A...524A..86S ,9.921085,0.907627
SDSSJ004213.04+073137.8,PB 6108,2557191783935736448,0.1070(1),18.2683,680.830078125,IP:, 2009ApJ...705...46B, 2020AJ....159...43H,*This work,10.554365,7.527186
SDSSJ004335.13-003729.8,SDSS J004335.14-003729.8,2530961280492678528,0.05791(6),19.8078,447.3401184082031,WZ Sge:,2004AJ....128.1882S,2004AJ....128.1882S,2008MNRAS.391..591S,10.896403,-0.624952
SDSSJ004500.31+222707.2,CSS 081102:004500+222708,2802955963006146176,0.07042(1):,20.474,782.849853515625,SU UMa,2014MNRAS.441.1186D,*This work,*This work,11.251296,22.452015
SDSSJ004849.86+332832.9,,361363704879572736,,20.6104,763.14453125,SU UMa:,*This work,*This work,,12.207782,33.475819
SDSSJ004902.10+074726.8,CSS 090204:004902+074726,,,21.5082,,WZ Sge:,*CRTS candidate CV,*This work,,12.25878,7.790803
SDSSJ004924.50+222617.9,,2802295461460467072,0.24652(1),19.446,671.0588989257812,Polar,2021MNRAS.502.4305P,2021MNRAS.502.4305P,*This work,12.352092,22.438314
SDSSJ005050.87+000912.7,GS Cet,2537078211571341568,0.0558(1),20.4016,308.1471862792969,WZ Sge,2005AJ....129.2386S,2005AJ....129.2386S,2007MNRAS.382.1145S,12.711999,0.15353
SDSSJ005217.22+315938.5,,360893388779827456,,21.498,1493.347778320312,SU UMa:, 2016MNRAS.455.3413K, 2016MNRAS.455.3413K,,13.071789,31.994052
SDSSJ005421.90+334815.7,,,,22.1182,,WZ Sge:,*This work,*This work,,13.591279,33.804364
SDSSJ005657.57+320621.7,MGAB-V3456,312918810242506624,0.06614875(2),20.1113,606.3319702148438,Polar,*MGAB catalog,*This work,*This work,14.239888,32.106049
SDSSJ005811.09-010750.8,ASASSN-16iw,,0.06495(4),22.062,,WZ Sge,2017PASJ...69...75K,*This work,2017PASJ...69...75K,14.546228,-1.130793
SDSSJ010340.75+200525.9,,2788762156951156864,0.158(1):,21.4545,,IP:,*This work,*This work,*This work,15.919795,20.090555
SDSSJ010411.63-031342.3,CSS 091009:010412-031341,2531434796342548224,,19.5395,1096.506103515625,SU UMa:, 2009ATel.2266....1D ,2017AJ....153..144O,,16.048474,-3.228443
SDSSJ010844.12+022638.9,MGAB-V3459,2538720705848262912,0.05372(1),18.6151,,Polar:,*MGAB catalog,2021MNRAS.502.4305P,*This work,17.183862,2.44414
SDSSJ011011.29+033234.6,XY Psc,2539642959880875136,0.06067(5)*,21.1311,1455.511474609375,SU UMa, 2001IBVS.5140....1H,*This work,2020PASJ...72...14K,17.547056,3.542959
SDSSJ011331.69-033233.5,,2483547933921120768,0.183133(1),20.46,381.3052368164062,Polar,2021MNRAS.502.4305P,2021MNRAS.502.4305P,2021MNRAS.502.4305P,18.382061,-3.542662
SDSSJ011516.54+245530.2,CSS 101008:011517+245530,294125858715647360,0.0731(6)*,21.2435,951.31640625,SU UMa,*CRTS candidate CV,*This work,2013PASJ...65...23K,18.818949,24.925069
SDSSJ011712.94+175527.0,ASASSN-20pq,2785769840349672960,0.0612(1)),20.4955,318.5999145507812,SU UMa:,*ASAS-SN CV candidate,*This work,*This work,19.30394,17.924172
SDSSJ012008.20+185715.5,,2785962113150663424,,19.9495,426.3703918457031,WZ Sge:,2019MNRAS.482.4570G   ,*This work,,20.034172,18.954329
SDSSJ012212.21+075546.8,,2578454444735885056,,20.3276,343.1510620117188,WZ Sge:,*This work,*This work,,20.550879,7.929677
SDSSJ012402.25+211359.7,,289388711652054912,0.083475(1),21.378,688.7714233398438,Polar,*This work,*This work,*This work,21.009384,21.233274
SDSSJ012838.37+184535.6,CSS 100114:012838+184536,,,21.6733,,CV,*CRTS candidate CV,*This work,,22.159889,18.759907
SDSSJ012842.13+113050.4,CSS 141018:012842+113051,2585586186391694592,,20.885,1660.114624023438,DN,*CRTS candidate CV,*This work,,22.175557,11.514026
SDSSJ012940.05+384210.4,V0744 And,323321873867827968,0.026080*,19.7956,700.6167602539062,AM CVn, 2005AJ....130.2230A, 2005AJ....130.2230A,2012JBAA..122...49S,22.416877,38.7029
SDSSJ013132.38-090122.2,GY Cet,2477023401857408640,0.05663(9),18.3006,267.9047546386719,WZ Sge,2003AJ....126.1499S,2003AJ....126.1499S,2007MNRAS.382.1145S,22.884952,-9.022849
SDSSJ013421.83+042200.0,,,,21.4123,,Polar:,*This work,*This work,,23.590966,4.36669
SDSSJ013540.99+340132.9,,316371177970255232,,22.416,,CV:,*This work,*This work,,23.920807,34.025806
SDSSJ013701.06-091234.8,GZ Cet,2465053942183130240,0.055343(7),18.99,297.5111999511719,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,2004MNRAS.352.1056P,24.254421,-9.209688
SDSSJ013737.20+300248.6,TX Tri,303093922229116160,,17.4854,1164.77490234375,U Gem,1981AN....302..211R	,2000ApJS..128..387L ,,24.405035,30.046838
SDSSJ014121.21+062007.6,,2562434457240098432,,20.7738,,WZ Sge:,*This work,*This work,,25.338378,6.33545
SDSSJ014227.07+001729.8,SDSS J014227.07+001729.8,2510205490257050496,,20.8209,697.6148071289062,Polar:,2009MNRAS.398.1757W,*This work,,25.612807,0.291621
SDSSJ014245.89+232339.8,ASASSN-18ad,290720529470734592,0.0712(6):,21.2659,,SU UMa:,*ASAS-SN CV candidate,*This work,*This work,25.691222,23.394413
SDSSJ014732.85+144443.3,,2588313902941290112,,22.3753,907.8338623046875,Polar,*This work,*This work,,26.88691,14.74538
SDSSJ015051.52+332621.8,CSS 111006:015052+332622,305760371070111872,.072706(32)*,18.2148,719.6210327148438,SU UMa, 2012ATel.4475....1D, 2018AJ....155...28S,2014PASJ...66...30K,27.714686,33.439389
SDSSJ015151.86+140047.1,BG Ari,2576029647934945792,0.08242(2),20.2843,576.1627197265625,SU UMa,2002AJ....123..430S,2002AJ....123..430S,2008MNRAS.386.1568D,27.966112,14.013108
SDSSJ015253.39-004350.4,,,,20.8058,,SU UMa:,*This work,*This work,,28.222494,-0.730686
SDSSJ015543.39+002807.1,FL Cet,2507796391561705728,0.06051621(4),19.3215,317.5941467285156,Polar,2002AJ....123..430S,2002AJ....123..430S,2005ApJ...620..422S,28.930807,0.468655
SDSSJ015712.18+224402.6,CSS 130916:015712+224402,,,21.8981,,SU UMa:,*CRTS candidate CV,*This work,,29.300754,22.734064
SDSSJ015803.40+282303.6,,298356019250182016,0.0888104(1),20.371,254.6457061767578,SU UMa,*This work,*This work,*This work,29.514203,28.384349
SDSSJ020348.61+295925.7,AI Tri,300427537812198656,0.1917448(7),16.8428,513.0550537109375,Polar, 1998A&A...338..465S, 1998A&A...338..465S,1998A&A...338..465S,30.952558,29.990476
SDSSJ020537.55+264304.1,ASASSN-13dh,105746011838379392,0.091322(56)*,19.3746,492.682373046875,SU UMa,*ASAS-SN CV candidate,*This work,2020PASJ...72...14K,31.406469,26.717818
SDSSJ020712.71-014116.2,,2494386992562185088,,21.4329,,Polar:,*This work,*This work,,31.802989,-1.687852
SDSSJ021107.98+305406.7,Gaia18aot,300540061660343040,0.078830(2),19.1538,517.9210205078125,Polar, 2018TNSTR.337....1D, 2020AJ....160...70T,2020AJ....160...70T,32.783263,30.901886
SDSSJ022319.71-052002.3,,2489505809474839680,,19.8503,300.1916198730469,WZ Sge:,2016MNRAS.455.3413K,*This work,,35.832152,-5.333982
SDSSJ022940.29-030620.8,CSS 130930:022940-030620,2496208333573924352,,20.7715,,DN,*CRTS candidate CV,*This work,,37.417913,-3.10579
SDSSJ023003.79+260440.3,SDSS J023003.79+260440.3,103226927620025472,,20.1822,557.4931030273438,CV,2009AJ....137.4011S,2009AJ....137.4011S,,37.515823,26.077866
SDSSJ023046.26-004531.1,,,,21.6797,,WZ Sge:,*This work,*This work,,37.692791,-0.758662
SDSSJ023151.47-000511.4,,,,20.7899,,SU UMa:, 2016MNRAS.455.3413K,*This work,,37.964481,-0.086502
SDSSJ023322.60+005059.5,HP Cet,2500552912036565120,0.06672(6),20.0591,683.1929931640625,WZ Sge,2002AJ....123..430S,2002AJ....123..430S,2006MNRAS.373..687S,38.344179,0.849884
SDSSJ024215.05-011054.4,,,,22.2987,,CV:,*This work,*This work,,40.562725,-1.181788
SDSSJ025214.63+002010.6,ASASSN-21rq,,,22.5722,,WZ Sge:,*ASAS-SN CV candidate,*This work,,43.060989,0.336305
SDSSJ031051.66-075500.2,KY Eri,5167772343527624576,0.068636(37)*,15.4756,,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,2009PASJ...61S.395K,47.715254,-7.916745
SDSSJ032651.73+011513.3,CSS 100219:032652+011513,,,22.6667,,DN:,*CRTS candidate CV,*This work,,51.71555,1.253696
SDSSJ032855.00+052254.1,SDSS J032855.00+052254.2,3275721498815710464,0.0847(1),18.9678,968.9223022460938,Polar,2007AJ....134..185S,2007AJ....134..185S,2007AJ....134..185S,52.229192,5.381715
SDSSJ033710.91-065059.4,SDSS J033710.91-065059.4,,,19.5805,,SU UMa:,2007AJ....134..185S,2007AJ....134..185S,,54.295463,-6.849837
SDSSJ035747.16-063850.7,,3244886171956393600,,19.9901,386.2079772949219,WZ Sge:,2019MNRAS.482.4570G,*This work,,59.446535,-6.647437
SDSSJ040714.78-064425.1,LT Eri,3197024400735832832,0.17020393(2),17.7593,683.9082641601562,U Gem,2003AJ....126.1499S,2003AJ....126.1499S,2017MNRAS.465.4968H,61.811592,-6.740307
SDSSJ072827.34+330741.6,,,,21.9396,,WZ Sge:,*This work,*This work,,112.11395,33.128231
SDSSJ072910.68+365838.2,V0654 Aur,898787739946740096,0.104(4),20.3912,1344.46337890625,Polar,2001PASP..113..764D,2002AJ....123..430S, 2005ApJ...620..929H ,112.29452,36.977294
SDSSJ073208.11+413008.7,SDSS J073208.11+413008.7,924670003146928640,.079571(21)*,16.1972,,SU UMa,2011AJ....142..181S,2011AJ....142..181S, 2013PASJ...65...23K,113.03382,41.502432
SDSSJ073605.07+182709.8,,672172522242684800,,21.8317,,Polar,*This work,*This work,,114.02113,18.45273
SDSSJ073648.03+200959.7,,,,21.998,,CV,*This work,*This work,,114.20015,20.16659
SDSSJ073817.74+285519.6,SDSS J073817.75+285519.7,878597549661945984,0.231475(10),19.2978,1204.635131835938,U Gem,2003AJ....126.1499S,2003AJ....126.1499S,2003AJ....126.1499S,114.57394,28.922131
SDSSJ074355.55+183834.8,SDSS J074355.56+183834.8,,,20.1018,,CV,2006AJ....131..973S,2006AJ....131..973S,,115.98149,18.643009
SDSSJ074431.43+482630.4,ASASSN-16cz,933777159176254208,,21.6027,,SU UMa:,*ASAS-SN CV candidate,*This work,,116.13096,48.4418
SDSSJ074531.91+453829.3,EQ Lyn,927255749553754880,0.0528(1),19.0397,314.3155517578125,WZ Sge,2006AJ....131..973S,2006AJ....131..973S,2009MNRAS.397.2170G,116.38297,45.641492
SDSSJ074640.62+173412.8,SDSS J074640.62+173412.8,668162873918693504,0.0649(14),19.7801,672.05810546875,SU UMa,2006AJ....131..973S,2006AJ....131..973S,2009MNRAS.397.2170G,116.66925,17.570225
SDSSJ074716.79+424849.0,SDSS J074716.81+424849.0,924287789712940800,,17.1132,8724.7021484375,NL:,2002AJ....123..430S,2002AJ....123..430S,,116.81999,42.813617
SDSSJ074813.54+290509.0,V0434 Gem,878801779650368256,,18.5216,2701.05126953125,NL:,2001PASP..113..764D,2004AJ....128.1882S,,117.05643,29.085854
SDSSJ074917.11+365428.0,MGAB-V3545,919046658301858048,.0558(1),18.9604,820.26513671875,Polar:,*MGAB catalog,*This work,*This work,117.3213,36.907788
SDSSJ075059.97+141150.1,SDSS J075059.97+141150.1,3164517889217942016,0.093165496(2),19.0793,825.8939208984375,SU UMa:,2007AJ....134..185S,2007AJ....134..185S,2017MNRAS.465.4968H,117.74988,14.197268
SDSSJ075240.44+362823.2,EU Lyn,918840426857988736,0.114(2),17.6445,631.5344848632812,Polar,2003AJ....126.1499S,2003AJ....126.1499S, 2005ApJ...620..929H,118.16853,36.473119
SDSSJ075331.98+375800.6,CSS 100407:075332+375801,919213474830239616,,21.3698,1699.449584960938,MCV:,*CRTS candidate CV,*This work,,118.38325,37.966859
SDSSJ075414.49+313215.7,CSS 110414:075414+313216,880693906019213824,0.0615(5),19.66,532.2277221679688,SU UMa,*CRTS candidate CV,2004AJ....128.1882S, 2014MNRAS.443.3174B ,118.56038,31.537716
SDSSJ075443.00+500729.2,EV Lyn,934203971550630656,0.14303(1),17.2677,1812.452392578125,NL,2006AJ....131..973S,2006AJ....131..973S, 2007MNRAS.382.1145S,118.67919,50.124786
SDSSJ075507.69+143547.4,SDSS J075507.70+143547.6,654539826068054400,0.05886(4),18.2104,240.0537414550781,WZ Sge:,2007AJ....134..185S,2007AJ....134..185S,2009MNRAS.397.2170G,118.78206,14.596524
SDSSJ075648.04+305805.0,CSS 080406:075648+305805,877602521701648768,,20.8695,,SU UMa:,*CRTS candidate CV,2011AJ....142..181S,,119.20017,30.968076
SDSSJ075653.11+085831.8,SDSS J075653.11+085831.8,3146975005100167296,0.1369745(4),16.2637,1070.134033203125,NL,2011AJ....142..181S,2011AJ....142..181S, 2014AJ....147...68T,119.22131,8.975513
SDSSJ075808.81+104345.5,SDSS J075808.81+104345.5,3147451888206160896,0.199(1),16.9558,1907.415161132812,NL,2009AJ....137.4011S,2009AJ....137.4011S,*This work,119.53673,10.729329
SDSSJ075853.03+161645.1,DW Cnc,667150159287327360,0.05979(4),15.3294,203.1226806640625,IP, 1981IBVS.2042....1K,2006AJ....131..973S,2004MNRAS.349..367R,119.72097,16.279214
SDSSJ075939.78+191417.2,SDSS J075939.79+191417.3,670122409797824000,0.1309337(8) ,18.1006,1754.020751953125,NL,2006AJ....131..973S,2006AJ....131..973S,*This work,119.91578,19.238127
SDSSJ080142.36+210345.6,SDSS J080142.37+210345.8,670872860843747072,,18.8575,815.796142578125,Polar:,2005AJ....129.2386S,2005AJ....129.2386S,,120.4265,21.062672
SDSSJ080215.39+401047.1,SDSS J080215.39+401047.2,921311411737108480,0.15390(3),16.6797,1284.059448242188,NL,2001PASP..113..764D,2003AJ....126.1499S,2009MNRAS.397.2170G,120.56413,40.179772
SDSSJ080249.06+363716.4,,,,21.8994,,WZ Sge:,*This work,*This work,,120.70445,36.621241
SDSSJ080303.90+251626.9,SDSS J080303.90+251627.0,681813727390427136,.0919(1)*,19.5847,1015.926818847656,SU UMa,2005AJ....129.2386S,2005AJ....129.2386S,2013PASJ...65...23K,120.76627,25.274154
SDSSJ080434.13+510349.2,EZ Lyn,935056333580267392,0.059713(7)*,17.8495,143.0451354980469,WZ Sge,2006AJ....131..973S,2006AJ....131..973S,2007ASPC..372..511P,121.14222,51.06367
SDSSJ080449.49+161624.8,SDSS J080449.49+161624.8,655188018235294208,0.03090(7),18.1376,998.970947265625,AM CVn, 2009MNRAS.394..367R, 2009MNRAS.394..367R,2009MNRAS.394..367R,121.20623,16.273561
SDSSJ080534.49+072029.1,SDSS J080534.49+072029.1,3097732002461148672,0.228711(1),18.6546,1542.191650390625,CV,2007AJ....134..185S,2007AJ....134..185S,*This work,121.39372,7.341435
SDSSJ080625.73+343244.4,,,0.0637(1):,21.4574,,SU UMa:,*This work,*This work,*This work,121.60725,34.545688
SDSSJ080701.10+554739.0,CSS 140311:080701+554739,1033373117151731840,,20.6213,661.3687133789062,SU UMa:,*CRTS candidate CV,*This work,,121.7546,55.794188
SDSSJ080710.33+485259.6,SDSS J080710.33+485259.6,934578664497649280,0.0370(2),20.4065,1276.970092773438,AM CVn, 2018PASP..130h4203K,*This work, 2019ATel12558....1K,121.79307,48.883242
SDSSJ080846.19+313105.9,SDSS J080846.19+313106.0,877832117769627904,0.2059(5),19.434,1778.181762695312,U Gem,2004AJ....128.1882S,2004AJ....128.1882S,2009MNRAS.397.2170G,122.19247,31.518329
SDSSJ080853.71+355053.7,CSS 080416:080854+355053,906214223733883264,,19.6557,1807.1787109375,DN,*CRTS candidate CV,2012ATel.4516....1W,,122.22383,35.84825
SDSSJ080908.39+381406.2,SDSS J080908.39+381406.2,908714959852556672,0.133616(2),15.61,1172.323120117188,NL,2001PASP..113..764D,2003AJ....126.1499S,2015AJ....149..128T,122.28496,38.235064
SDSSJ081017.41+262238.3,,,,21.3122,,SU UMa:,*This work,*This work,,122.57257,26.377312
SDSSJ081207.63+131824.4,LX Cnc,650594709629698304,0.08432(1)*,19.2579,865.215576171875,SU UMa,2007AJ....134..185S,2007AJ....134..185S,2009PASJ...61S.395K,123.03182,13.306795
SDSSJ081256.84+191157.8,NS Cnc,669503831427966080,0.160151(79),16.1048,773.0183715820312,NL,2006AJ....131..973S,2006AJ....131..973S,2014NewA...28...49G,123.23687,19.199389
SDSSJ081321.91+452809.3,FH Lyn,928715626116734976,0.2890(4),18.2593,1693.42138671875,U Gem,2002AJ....123..430S,2002AJ....123..430S, 2004PASP..116..300T,123.3413,45.469274
SDSSJ081352.02+281317.2,SDSS J081352.02+281317.3,684088337774683520,0.1220(4),17.1554,1085.101440429688,NL,2005AJ....129.2386S,2005AJ....129.2386S,2015AJ....149..128T,123.46675,28.221469
SDSSJ081425.38+202125.1,CSS 150222:081425+202126,,,22.101,,SU UMa:,*CRTS candidate CV,*This work,,123.60575,20.356986
SDSSJ081520.83+335634.1,,,,21.6019,,WZ Sge:,*This work,*This work,,123.83683,33.942807
SDSSJ081610.83+453010.1,SDSS J081610.84+453010.2,928798016474365952,0.2096(4),20.0532,2436.399658203125,U Gem,2002AJ....123..430S,2002AJ....123..430S, 2012JBAA..122..237S,124.04515,45.50282
SDSSJ082019.39+474731.2,CSS 091213:082019+474732,930544698069767296,,21.3661,1712.190673828125,SU UMa, 2014MNRAS.441.1186D, 2014MNRAS.443.3174B,,125.08083,47.792011
SDSSJ082051.06+493432.1,EG Lyn,931911249288264576,0.06901(2),19.5352,870.3828125,Polar, 2002A&A...396..895S ,*This work, 2002A&A...396..895S ,125.21279,49.575589
SDSSJ082123.73+454135.4,CSS 090224:082124+454135,930082250350668928,,19.4776,1494.006591796875,U Gem,*CRTS candidate CV,*This work,,125.3489,45.693167
SDSSJ082236.05+510524.5,BH Lyn,1028258463932870656,0.155875577(14),15.3539,736.8231811523438,NL,1991AJ....102..683T,1991AJ....102..683T,2006A&A...455..223S,125.65021,51.090158
SDSSJ082253.12+231300.7,SDSS J082253.12+231300.6,678153002209054336,,21.8247,3077.135009765625,CV:,2009AJ....137.4011S,2009AJ....137.4011S,,125.72135,23.216865
SDSSJ082409.72+493124.4,FL Lyn,931852494135604736,0.0660(2),19.2447,1478.241943359375,SU UMa,2002AJ....123..430S,2002AJ....123..430S,2008MNRAS.386.1568D,126.04054,49.523461
SDSSJ082457.15+073702.4,SDSS J082457.15+073702.4,,,18.5758,,DN,2006AJ....131..973S,2006AJ....131..973S,,126.23814,7.617337
SDSSJ082809.87+222004.2,,665816516105274496,,20.7913,,CV:,*This work,*This work,,127.04115,22.33452
SDSSJ083038.51+404739.0,Gaia19ebs,914867444668112256,0.0731(1),21.2984,,Polar:, 2019TNSTR1818....1H,*This work,*This work,127.66048,40.794193
SDSSJ083404.24+185416.8,,662643501643372544,,19.2347,1634.34375,Polar,*This work,*This work,,128.51769,18.904685
SDSSJ083549.86+292636.9,ZTF18aalmdcl,704773999783239808,,19.8827,1244.893676757812,Polar,*This work,*This work,,128.95775,29.443594
SDSSJ083619.14+212105.3,CC Cnc,664787098343076992,0.07352(5),16.7824,493.3450012207031,SU UMa,1990IAUC.5024....2M,1990IAUC.5024....2M,1997PASP..109.1241T,129.07979,21.351487
SDSSJ083642.74+532838.0,SW UMa,1030279027003254784,0.05681500(7),16.8881,160.8904113769531,SU UMa,2000MNRAS.314..826D,2000MNRAS.314..826D,2009MNRAS.397.2170G,129.17812,53.477241
SDSSJ083744.34+413338.7,,911972671070820352,,20.3929,642.9959716796875,WZ Sge:,2019MNRAS.482.4570G,*This work,,129.43477,41.560774
SDSSJ083750.99+383012.4,SDSS J083751.00+383012.5,910285126880014720,.125(4),19.1844,1066.12841796875,Polar,2005AJ....129.2386S,2005AJ....129.2386S,2009AJ....137.3606H,129.4625,38.503462
SDSSJ083754.64+564506.7,SDSS J083754.64+564506.7,1034202286353947776,,18.9799,,WZ Sge:,2007AJ....134..185S,2007AJ....134..185S,,129.47769,56.751888
SDSSJ083845.21+491055.3,SDSS J083845.23+491055.5,1014962001098647680,0.07034(19) ,19.5919,708.5303344726562,SU UMa,2002AJ....123..430S,2002AJ....123..430S,2015AJ....149..128T,129.68841,49.182032
SDSSJ083931.35+282823.9,SDSS J083931.35+282824.0,704464491556726912,0.078423(7)*,20.2297,928.40380859375,SU UMa,2005AJ....129.2386S,2005AJ....129.2386S,2010PASJ...62.1525K,129.88063,28.473333
SDSSJ084026.16+220446.4,SDSS J084026.16+220446.6,665231545856102400,0.06092(1),19.6155,438.0650939941406,Polar:,2006AJ....131..973S,2006AJ....131..973S,*This work,130.10902,22.079579
SDSSJ084054.15+045519.1,SDSS J084054.15+045519.2,582480170443653376,,15.6824,1465.928344726562,NL,2006AJ....131..973S,2006AJ....131..973S,,130.22564,4.92199
SDSSJ084127.37+210053.5,CSS 090525:084127+210054,664538372493738752,0.0877(3)*,20.6059,727.6991577148438,SU UMa, 2009ATel.2057....1D,*This work,2013PASJ...65...23K,130.36407,21.014865
SDSSJ084228.13+462334.4,,,,22.1694,,CV,*This work,*This work,,130.61723,46.392892
SDSSJ084303.98+275149.6,EG Cnc,703580960947960576,0.05997(5),18.8603,187.5568084716797,WZ Sge,1983IBVS.2401....1H,2005AJ....129.2386S,2009PASJ...61S.395K,130.76662,27.863796
SDSSJ084358.08+425036.6,CSS 080309:084358+425037,913594794319130368,,19.9092,2107.186767578125,SU UMa:,*CRTS candidate CV,*This work,,130.99201,42.843506
SDSSJ084400.10+023919.3,V0495 Hya,3079207606650040320,0.2070(7),18.3333,1467.467895507812,U Gem,2003AJ....126.1499S,2003AJ....126.1499S,2015AJ....149..128T,131.00042,2.655361
SDSSJ084617.11+245344.0,SDSS J084617.12+245344.1,690436235014785024,.193:,19.88,1232.488891601562,Polar,2006AJ....131..973S,2006AJ....131..973S,2023AJ....165...43L,131.57132,24.895582
SDSSJ085107.38+030834.3,CT Hya,581110831791334400,0.066505(1)*,18.7811,579.3651733398438,SU UMa, 1960JO.....43...17P, 2003AJ....126.1499S,2010PASJ...62.1525K,132.78079,3.142887
SDSSJ085117.04+184249.4,ASASSN-15fq,660056209046609152,,19.8075,1579.056396484375,SU UMa:,*ASAS-SN CV candidate,*This work,,132.82102,18.713736
SDSSJ085127.17+114656.9,EU Cnc,604917354477205120,0.08712(1),99.0,2358.7626953125,Polar, 1991AJ....101..541G, 2013AJ....145..129W,1991AJ....101..541G,132.86324,11.782482
SDSSJ085228.72+020102.6,CSS 160419:085229+020103,577877683490889728,,21.6433,,Polar:,*CRTS candidate CV,*This work,,133.11968,2.017399
SDSSJ085300.56+020424.7,CSS 131207:085301+020425,,,14.9993,,WZ Sge:,*CRTS candidate CV,*This work,,133.25235,2.073548
SDSSJ085332.82+484847.7,ZTF18aabjfue,1014328888559622784,0.0986(10),18.9418,1626.046020507812,SU UMa:, 2018AJ....155...28S, 2018AJ....155...28S, 2018AJ....155...28S,133.38678,48.813258
SDSSJ085344.17+574840.6,BZ UMa,1037411284055821568,0.06799(7),16.4035,154.1712799072266,SU UMa, 1989A&AS...78..145B, 1989A&AS...78..145B,2009MNRAS.397.2170G,133.43407,57.811289
SDSSJ085409.42+201338.9,CSS 080506:085409+201339,660872630790269056,,20.8876,1224.196166992188,SU UMa:,*CRTS candidate CV,*This work,,133.53929,20.227498
SDSSJ085414.02+390537.2,FR Lyn,719893044876142848,0.07865(2),19.1306,478.4540710449219,Polar,2001PASP..113..764D,2005AJ....129.2386S,2008MNRAS.386.1568D,133.55842,39.093681
SDSSJ085521.17+111815.3,AK Cnc,604649859617712384,0.0651(2),18.8054,557.6815795898438,SU UMa, 1996A&A...315..493M, 1998A&A...337..472A,1998A&A...337..472A,133.83824,11.304256
SDSSJ085603.78+322109.2,CSS 100508:085604+322109,712763536603376512,,19.6404,1378.843139648438,SU UMa,*CRTS candidate CV,*This work,,134.01576,32.352582
SDSSJ085623.00+310833.9,SDSS J085623.00+310834.1,711875745387165696,,20.0642,621.1561889648438,WZ Sge:,2001PASP..113..764D,2005AJ....129.2386S,,134.09585,31.14276
SDSSJ085909.18+053654.5,SDSS J085909.18+053654.5,583340808875713280,0.09986,18.589,440.8675842285156,Polar,2005AJ....129.2386S,2005AJ....129.2386S,2009MNRAS.397.2170G,134.78827,5.615145
SDSSJ090016.55+430118.1,SDSS J090016.56+430118.2,1008926403817205888,0.20937(5),18.8756,851.57861328125,U Gem,2004AJ....128.1882S,2004AJ....128.1882S,2009MNRAS.397.2170G,135.06899,43.021719
SDSSJ090016.66+343927.6,CSS 110512:090017+343928,713695132190090112,,20.6721,2164.304931640625,SU UMa:,*CRTS candidate CV,*This work,,135.06943,34.65768
SDSSJ090103.93+480911.1,PU UMa,1012556991212091008,0.0778805326(6),19.2501,636.4219970703125,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,2017MNRAS.465.4968H,135.26639,48.153093
SDSSJ090113.51+144704.6,SDSS J090113.51+144704.6,610249401755733376,0.14633(2),16.2315,1401.46923828125,NL,2009AJ....137.4011S,2009AJ....137.4011S,*This work,135.3063,14.784627
SDSSJ090350.72+330036.1,SDSS J090350.73+330036.1,712480889099565696, 0.059073525(4),18.8389,331.1693420410156,SU UMa,2005AJ....129.2386S,2005AJ....129.2386S,2010PASJ...62.1525K,135.96136,33.01003
SDSSJ090403.48+035501.2,SDSS J090403.48+035501.2,579909164365936512,0.05972325(50),19.3097,295.3912353515625,WZ Sge:,2004AJ....128.1882S,2004AJ....128.1882S,2005ASPC..330.....H,136.01452,3.917001
SDSSJ090452.08+440255.4,FV Lyn,1009443620958770048,0.06977*,19.3853,335.1423950195312,WZ Sge:,2004AJ....128.1882S,2004AJ....128.1882S,2014PASJ...66...30K,136.21703,44.048731
SDSSJ090628.25+052656.9,SDSS J090628.25+052656.9,580320897110564480,,18.7725,1568.769775390625,DN,2005AJ....129.2386S,2005AJ....129.2386S,,136.61771,5.449152
SDSSJ090744.63+463050.4,,1011418309482280704,,19.99,1074.926513671875,CV,2019MNRAS.482.4570G ,*This work,,136.93596,46.514001
SDSSJ090947.82+110637.0,,592059145810439808,,20.8286,601.8776245117188,WZ Sge:,*This work,*This work,,137.44927,11.110293
SDSSJ090950.53+184947.4,GY Cnc,635508894697188864,0.1754424988(21),16.0458,271.4631652832031,U Gem, 2000A&A...356L..79G, 2000A&A...356L..79G,2005MNRAS.364.1158F,137.46056,18.829835
SDSSJ091001.63+164820.0,SDSS J091001.63+164820.0,610980332174389632,0.0734(2)*,18.8578,554.716064453125,SU UMa,2009AJ....137.4011S,2009AJ....137.4011S,2017PASJ...69...75K,137.50681,16.805582
SDSSJ091107.84+260617.3,,,,21.5315,,SU UMa:,*This work,*This work,,137.78268,26.104828
SDSSJ091127.35+084140.7,SDSS J091127.36+084140.7,590408469622313344,0.2054(2),19.738,1324.589111328125,U Gem,2005AJ....129.2386S,2005AJ....129.2386S,2006MNRAS.373..687S,137.86399,8.694665
SDSSJ091216.20+505353.8,DI UMa,1013298268207936128,0.054579,17.9172,705.7310791015625,ER UMa, 1992ApJS...78..537S, 1992ApJS...78..537S,2009A&A...497..437R,138.06753,50.898301
SDSSJ091242.18+620940.1,SDSS J091242.18+620940.1,1040150781699159680,0.08013(9),18.8263,298.4805603027344,SU UMa:,2011AJ....142..181S,2011AJ....142..181S,2015AJ....149..128T ,138.17577,62.161148
SDSSJ091425.64+540311.0,ZTF19aaqxclz,1022872716679007488,,20.9665,849.5018920898438,SU UMa,*ZTF,*This work,,138.60684,54.053065
SDSSJ091650.76+284943.1,HH Cnc,698627557985830912,0.1846(40),19.1825,965.402587890625,U Gem,2001PASP..113..764D,2007AJ....134..185S,2015AJ....149..128T,139.21151,28.828657
SDSSJ091709.89+314307.6,CSS 110430:091710+314309,701449321434522624,0.0541437(1),20.4918,1292.56396484375,Polar,*CRTS candidate CV,*This work,*This work,139.29121,31.718778
SDSSJ091935.65+502825.2,SDSS J091935.66+502825.1,1019022222662292864,,19.861,1551.525390625,DN,2005AJ....129.2386S,2005AJ....129.2386S,,139.89857,50.473676
SDSSJ091945.10+085710.0,LV Cnc,587578670286348160,0.05647(12),18.1974,196.1808624267578,WZ Sge:, 2005AJ....129.2386S, 2005AJ....129.2386S,2015AJ....149..128T,139.93795,8.952785
SDSSJ092009.54+004244.8,V0524 Hya,3844106127759399808,0.147875676(6),17.5636,1165.366088867188,U Gem:,2003AJ....126.1499S,2003AJ....126.1499S,2017MNRAS.465.4968H,140.03977,0.712462
SDSSJ092122.84+203857.1,SDSS J092122.84+203857.1,637583290886543104,0.058500(3),19.8443,705.9454956054688,Polar,2009AJ....137.4011S,2009AJ....137.4011S,2015A&A...573A..61S,140.34517,20.649198
SDSSJ092207.56+310314.3,AR Cnc,700436735649429376,0.2146,18.5373,871.8330688476562,CV,1987A&AS...70..481B,1990MNRAS.245..385M,1992ApJS...78..537S,140.53153,31.05399
SDSSJ092219.55+421256.7,SDSS J092219.55+421256.7,817424772844576768,,19.9041,397.1290588378906,WZ Sge:,2005AJ....129.2386S,2005AJ....129.2386S,,140.58146,42.215764
SDSSJ092229.25+330743.6,SDSS J092229.26+330743.6,702007319289982336,0.0656(2) ,18.4519,684.7118530273438,SU UMa,2001PASP..113..764D,2005AJ....129.2386S,2015AJ....149..128T,140.62188,33.128797
SDSSJ092444.48+080150.9,HU Leo,587316166180416640,0.09114108(31),17.9005,550.7518920898438,Polar:,2005AJ....129.2386S,2005AJ....129.2386S,2015A&A...573A..61S,141.18535,8.030817
SDSSJ092638.71+362402.4,YZ LMi,798764346831516032,0.01966127289(2),18.9672,815.720947265625,AM CVn, 2005AJ....130.2230A, 2005AJ....130.2230A,2018MNRAS.478.3841S,141.66131,36.400679
SDSSJ092809.84+071130.5,SDSS J092809.84+071130.5,,,15.3158,,WZ Sge:,2011AJ....142..181S,2011AJ....142..181S,,142.04101,7.19182
SDSSJ092918.90+622346.2,SDSS J092918.90+622346.2,1064002487440866688,,18.7106,4940.36962890625,MCV:,2011AJ....142..181S,2011AJ....142..181S,,142.32876,62.396168
SDSSJ093130.75+335651.2,,797435239135183744,0.0799(2):,20.4415,797.2962646484375,SU UMa,*This work,*This work,*This work,142.87813,33.947582
SDSSJ093214.82+495054.7,QS UMa,1018018235403653504,0.4183737(3),17.4871,2465.156494140625,NL, 1993PASP..105..127D,2006AJ....131..973S,2009MNRAS.397.2170G,143.06177,49.848542
SDSSJ093220.93+133122.2,SDSS J093220.92+133122.2,617344855231732096,,18.0199,712.4765625,NL:,2011AJ....142..181S,2011AJ....142..181S,,143.08722,13.522858
SDSSJ093238.21+010902.5,SDSS J093238.21+010902.5,3841337699215167232,,20.2821,3145.35400390625,Polar:,2003AJ....126.1499S,2003AJ....126.1499S,,143.15922,1.150695
SDSSJ093249.56+472522.9,SDSS J093249.57+472523.0,825341673177429376,0.066303254(8),17.7828,733.32666015625,SU UMa,2001PASP..113..764D,2004AJ....128.1882S,2006AJ....131..562H,143.20654,47.423051
SDSSJ093423.39+403808.9,NSV 18230,813335929619062272,,20.1491,1449.257690429688,SU UMa:,2001PASP..113..764D,*This work,,143.59748,40.635829
SDSSJ093537.46+161950.8,SDSS J093537.46+161950.8,619153448780495872,0.0640591(53),18.8094,1525.509765625,CV,2009AJ....137.4011S,2009AJ....137.4011S,2015A&A...573A..61S,143.90612,16.330788
SDSSJ093836.98+071455.1,HM Leo,3854288674880283264,0.1868(3),18.3375,506.4810791015625,U Gem,2001MNRAS.326.1235T,2001MNRAS.326.1235T,2009MNRAS.397.2170G,144.6541,7.248646
SDSSJ093839.25+534403.8,SDSS J093839.25+534403.8,1021254918466332160,,19.1805,3920.710693359375,MCV,2009AJ....137.4011S,2009AJ....137.4011S,,144.66357,53.7344
SDSSJ093946.04+065209.4,SDSS J093946.03+065209.4,,,17.2972,,DN, 2010MNRAS.402..436W, 2010MNRAS.402..436W,,144.94184,6.869299
SDSSJ094002.56+274942.0,SDSS J094002.56+274942.0,647867748990767616,0.16352,19.0979,791.3749389648438,U Gem,2007AJ....134..185S,2007AJ....134..185S,2010JAVSO..38...33K,145.01069,27.828339
SDSSJ094302.75+275807.5,TCP J09430280+2758080,648047068170272256,0.1815698,19.306,841.335205078125,U Gem:,*VSNET 25916,*This work,*VSNET25917,145.76146,27.968764
SDSSJ094325.89+520128.6,SDSS J094325.90+520128.8,1020121493772472704,,18.3657,908.062744140625,SU UMa,2004AJ....128.1882S,2004AJ....128.1882S,,145.85791,52.024638
SDSSJ094431.70+035805.5,VZ Sex,3848210123629587072,0.1489(1),16.7901,,IP,2003AJ....126.1499S,2003AJ....126.1499S,2010PASP..122.1285T,146.13211,3.968196
SDSSJ094558.25+292253.2,SDSS J094558.24+292252.2,648437669676020352,0.0639(2),19.087,378.6260375976562,MCV,2007AJ....134..185S,2007AJ....134..185S,2015AJ....149..128T,146.49271,29.381455
SDSSJ094634.46+135057.8,HY Leo,614650192750888320,,17.1067,1261.690795898438,IP,2005A&A...440..701R,2011AJ....142..181S,2005A&A...440..701R,146.64361,13.849409
SDSSJ094636.59+444644.7,DV UMa,820959638305816448,0.0858526521(14),19.3639,387.6083984375,SU UMa,2001PASP..113..764D,2005AJ....129.2386S,2004MNRAS.355....1F,146.65248,44.779086
SDSSJ094741.69+452415.7,,821368171297757952,0.056235(1),22.0817,554.3148193359375,DN,2019MNRAS.482.4570G ,*This work,*This work,146.92371,45.404365
SDSSJ095135.20+602939.6,SDSS J095135.21+602939.6,1050668027031809280,,19.9998,460.4363403320312,WZ Sge:,2004AJ....128.1882S,2004AJ....128.1882S,,147.89669,60.494343
SDSSJ095151.79+471008.7,SDSS J095151.79+471008.7,821807975948772608,,20.3331,862.5771484375,WZ Sge:,2011AJ....142..181S,2011AJ....142..181S,,147.96582,47.169108
SDSSJ095835.92+281054.7,CSS 140505:095836+281054,743252856601141888,,21.6084,1651.463500976562,SU UMa:,*CRTS candidate CV,*This work,,149.64967,28.18188
SDSSJ100041.43+385303.0,,803113190198180352,,19.6331,282.4739074707031,WZ Sge:,2019MNRAS.482.4570G   ,*This work,,150.17266,38.884179
SDSSJ100515.36+191107.8,SDSS J100515.38+191107.9,626719772406892288,.075(2),18.1989,340.9278259277344,SU UMa,2009AJ....137.4011S,2009AJ....137.4011S,2009PASJ...61S.395K,151.31404,19.185519
SDSSJ100516.61+694136.5,SDSS J100516.61+694136.5,1070597495622821376,0.1518(3),19.4168,1122.76025390625,Polar:,2011AJ....142..181S,2011AJ....142..181S,2020AJ....160...70T ,151.31922,69.693483
SDSSJ100658.40+233724.4,SDSS J100658.40+233724.4,630384204143715328,0.18591303(2),18.3258,965.6426391601562,U Gem,2007AJ....134..185S,2007AJ....134..185S,2017MNRAS.465.4968H,151.74337,23.623452
SDSSJ101037.05+024914.9,SDSS J101037.05+024915.0,,,20.7176,,DN:,2003AJ....126.1499S,2003AJ....126.1499S,,152.65439,2.820827
SDSSJ101323.63+455858.9,SDSS J101323.64+455858.9,810195694346871808,0.08204(13),18.8379,752.2594604492188,SU UMa,2001PASP..113..764D,2004AJ....128.1882S,2015AJ....149..128T,153.34849,45.983032
SDSSJ101335.56+393826.3,,802734507224071936,,20.7772,882.3726196289062,WZ Sge:,*This work,*This work,,153.39818,39.640639
SDSSJ101421.46+063857.0,SDSS J101421.55+063857.7,3873721404734233344,0.05914(7):,18.5235,191.8310852050781,WZ Sge:,2019MNRAS.482.4570G ,*This work,*This work,153.58945,6.64918
SDSSJ101534.65+090441.9,GG Leo,3876618514794039040,0.05547185(5),17.2601,258.0689697265625,Polar,1998A&A...331..262B,2005AJ....129.2386S,2009MNRAS.397.2170G,153.89439,9.078329
SDSSJ101723.18+375343.4,ZTF19acymwir,754291266149306496,,21.6459,,SU UMa,*This work,*This work,,154.34661,37.895393
SDSSJ101947.26+335753.6,AC LMi,752316642050644992,0.07915(14),18.3977,621.9461669921875,SU UMa:,2006A&A...455..659A,2007AJ....134..185S,2015AJ....149..128T,154.94695,33.964909
SDSSJ102026.48+530433.1,KS UMa,851753282506891776,0.0680(1),17.4192,350.0912170410156,SU UMa,2001PASP..113..764D,2004AJ....128.1882S,2003PASP..115.1308P,155.11036,53.075864
SDSSJ102320.26+440509.8,NSV 4838,806057025204204032,	0.0679(3),18.8502,640.271240234375,SU UMa,2005AJ....129.2386S,2005AJ....129.2386S,2015AJ....149..128T,155.83443,44.086081
SDSSJ102402.70+480851.1,TCP J10240289+4808512,834525820788839680,,19.5102,356.8362121582031,WZ Sge:,2019MNRAS.482.4570G ,*This work,,156.01126,48.14753
SDSSJ102517.94+430221.2,SDSS J102517.94+430221.2,805007163398959360,,19.9329,334.9377136230469,WZ Sge:,2001PASP..113..764D,2005AJ....129.2386S,,156.32476,43.039226
SDSSJ102637.04+475426.4,V0375 UMa,834461538014044288,0.0667(5),20.1635,632.453857421875,SU UMa, 2009CBET.1644....1Y ,*This work,2014MNRAS.443.3174B,156.65435,47.907346
SDSSJ102800.08+214813.5,MV Leo,721859001729641216,0.14606(17),16.0279,999.1220703125,Z Cam,2001PASP..113..764D,2009AJ....137.4011S,2015AJ....149..128T ,157.00034,21.803765
SDSSJ102905.21+485515.2,SDSS J102905.24+485515.2,834947865750806272,0.063421(8),17.9833,149.0539703369141,WZ Sge:, 2016AJ....152..226T, 2016AJ....152..226T,2016AJ....152..226T,157.27172,48.920897
SDSSJ103100.54+202831.9,IL Leo,720694618916104576,0.0578(16),18.2535,524.9396362304688,Polar, 2009MNRAS.397.2170G,2009AJ....137.4011S,2009MNRAS.397.2170G,157.75228,20.475543
SDSSJ103147.98+085224.3,SDSS J103147.99+085224.3,3863986985912225280,,18.807,1001.817932128906,SU UMa:,2005AJ....129.2386S,2005AJ....129.2386S,,157.94995,8.873424
SDSSJ103533.01+055158.7,SDSS J103533.03+055158.4,3859020040917830400,0.0570067(2),18.8179,196.6016235351562,WZ Sge:,2006AJ....131..973S,2006AJ....131..973S,2008MNRAS.388.1582L,158.88757,5.866327
SDSSJ104051.24+151133.7,DO Leo,3886153548349816576,0.2345148(2),17.96,1178.25830078125,Z Cam, 2011AJ....142..181S, 2011AJ....142..181S,2004AcA....54..207K,160.2135,15.192699
SDSSJ104245.15+371819.8,,751777469035821312,,19.6977,507.8834228515625,Polar,*This work,*This work,,160.68814,37.305521
SDSSJ104356.65+580731.5,IY UMa,855167540988615296,0.0739089285(3),17.5439,181.0534515380859,SU UMa,2001PASP..113..764D,2009AJ....137.4011S,2017MNRAS.465.4968H,160.98605,58.125429
SDSSJ104521.19+362433.0,,,,21.4387,,WZ Sge:,*This work,*This work,,161.33833,36.409191
SDSSJ105135.09+540435.6,EK UMa,849625139095603072,.0795(1),18.4,753.8577270507812,Polar,2001PASP..113..764D,2005AJ....129.2386S,2009MNRAS.397.2170G,162.89622,54.076557
SDSSJ105430.43+300610.1,SX LMi,733329416268149376,0.0672(1),16.7581,312.3987426757812,SU UMa, 1992ApJS...78..537S, 1992ApJS...78..537S,1998AJ....115..787W ,163.62681,30.102833
SDSSJ105507.00+365945.2,EL UMa,774791621794667648, 0.06045(6)*,20.2859,475.4989929199219,WZ Sge,2001PASP..113..764D,*This work,2010PASJ...62.1525K,163.77918,36.995892
SDSSJ105550.08+095620.4,CSS 080130:105550+095621,3867869700772424960,0.1624(5),19.2428,801.5615844726562,U Gem,2011AJ....142..181S,2011AJ....142..181S, 2016AJ....152..226T ,163.95868,9.939027
SDSSJ105656.96+494118.3,CY UMa,832942871937909632,0.06957(4),17.7817,307.3569641113281,SU UMa, 1993PASP..105..127D,2005AJ....129.2386S,1996PASP..108...73T,164.23737,49.688443
SDSSJ105754.25+275947.5,SDSS J105754.25+275947.5,730651486979234560,0.0627919557(6),19.5991,355.2584228515625,WZ Sge:,2009AJ....137.4011S,2009AJ....137.4011S,*This work,164.47605,27.996554
SDSSJ105905.06+272755.4,SDSS J105905.07+272755.5,730389322175845248,,22.0999,895.1713256835938,PREP,2009AJ....137.4011S,2009AJ....137.4011S,,164.77112,27.465405
SDSSJ110014.72+131552.0,SDSS J110014.72+131552.1,3968038512892514048,0.0656(1),18.6779,552.5482177734375,SU UMa,2006AJ....131..973S,2006AJ....131..973S,2009MNRAS.397.2170G,165.06135,13.264446
SDSSJ110425.64+450313.9,AN UMa,782275761222286720,0.07975274(4),15.7802,333.4227600097656,Polar,1983ApJS...53..523W,2006AJ....131..973S,2009MNRAS.397.2170G,166.10685,45.053887
SDSSJ110539.76+250628.6,ST LMi,3996419759863758592,0.0790890(7),17.5736,114.2302474975586,Polar,2009AJ....137.4011S,2009AJ....137.4011S,2009MNRAS.397.2170G,166.4157,25.107953
SDSSJ110706.75+340527.0,SDSS J110706.76+340526.8,761302194669760256,,19.4803,1947.031860351562,DN:,2007AJ....134..185S,2007AJ....134..185S,,166.77816,34.09085
SDSSJ111126.82+571238.9,CSS 120422:111127+571239,856604632750452736,0.038449(6)*,19.2349,569.0330810546875,SU UMa,*CRTS candidate CV, 2013MNRAS.431..372C, 2013PASJ...65...23K ,167.86179,57.210822
SDSSJ111544.50+425822.4,AR UMa,783921244796958208,0.08050074(2),15.5587,98.61643981933594,Polar,2001PASP..113..764D,2006AJ....131..973S,2009MNRAS.397.2170G,168.93544,42.972896
SDSSJ111715.90+175741.7,DP Leo,3971777500966832384,0.0623628369(7),99.0,320.3082580566406,Polar, 2002A&A...392..541S ,*This work, 2002A&A...392..541S ,169.31628,17.96159
SDSSJ111721.92+520501.0,CSS_J111721.9+520500,839265785353309056,,19.4936,3429.23876953125,DN:,*CRTS candidate CV,*This work,,169.34135,52.083615
SDSSJ112003.39+663632.4,SDSS J112003.40+663632.4,1057589384008637312,,15.644,1678.860229492188,SU UMa,2011AJ....142..181S,2011AJ....142..181S,,170.01416,66.609006
SDSSJ112253.32-111037.5,CSS 100603:112253-111037,3589668932249752064,0.04530(1),20.454,832.0294189453125,SU UMa/AM CVn,*CRTS candidate CV,2011AJ....142..181S, 2012MNRAS.425.2548B,170.72219,-11.177109
SDSSJ113122.39+432238.5,MR UMa,772038105376131456,0.06325(10),16.1774,328.0623474121094,SU UMa,2001PASP..113..764D,2006AJ....131..973S,2015AJ....149..128T,172.8433,43.377378
SDSSJ113215.49+624900.4,SDSS J113215.50+624900.4,862957679655169536,0.0689(2),18.3893,1327.325317382812,SU UMa,2001PASP..113..764D,2004AJ....128.1882S,2015AJ....149..128T,173.06457,62.816786
SDSSJ113551.09+532246.1,SDSS J113551.09+532246.2,841085507160031232,.0966(1)*,20.8118,1982.12939453125,SU UMa,2006ATel..787....1Q,*This work,2017PASJ...69...75K,173.9629,53.37949
SDSSJ113722.20+014858.7,RZ Leo,3799290858445023488,0.0760383(7),18.7329,278.2576293945312,SU UMa:,1987BAAS...19R1058S,1992ApJS...78..537S,2003PASP..115.1308P ,174.34251,1.816316
SDSSJ113732.34+405458.0,SDSS J113732.32+405458.3,767756877680612864,0.0414,19.0157,209.0561218261719,AM CVn, 2014MNRAS.439.2848C, 2014MNRAS.439.2848C,2014MNRAS.439.2848C,174.38476,40.916116
SDSSJ113826.69+061919.4,SDSS J113826.73+061919.5,3909559715659399808,,18.9002,208.4945220947266,WZ Sge:,2006AJ....131..973S,2006AJ....131..973S,,174.61124,6.322062
SDSSJ113826.82+032207.0,QZ Vir,3800596876396315648,0.058820(5),14.8901,125.6462936401367,SU UMa,1998PASP..110...47B,2001AJ....121.2761S,1984ApJ...276..305S,174.61176,3.368636
SDSSJ113950.57+455817.7,NSV 5285,785986539950983296,0.0843(6),19.6352,580.6661987304688,SU UMa, 2008CBET.1574....1D,*This work,2014MNRAS.443.3174B,174.96073,45.971599
SDSSJ114628.80+675909.6,SDSS J114628.80+675909.7,1058116114501904384,0.0615(8)*,18.7451,678.0987548828125,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,*VSNET 12567,176.62002,67.986019
SDSSJ114955.68+284507.2,EU UMa,4019704731785215360,0.06262(1),17.6095,286.9375915527344,Polar,1992MNRAS.258..277M,2009AJ....137.4011S,2009MNRAS.397.2170G,177.48202,28.752017
SDSSJ115030.59+404151.8,,768134186262349568,,21.9001,1273.8232421875,Polar,*This work,*This work,,177.62749,40.697746
SDSSJ115207.00+404947.6,SDSS J115207.00+404947.8,768139576446752000,0.0677497017(2),19.2584,639.452880859375,SU UMa,2007AJ....134..185S,2007AJ....134..185S,2017MNRAS.465.4968H,178.02917,40.829913
SDSSJ115215.80+491441.7,BC UMa,787683052032971904,0.06261(8),18.5084,294.1278686523438,SU UMa,1990MNRAS.245..385M,1990MNRAS.245..385M,2003PASP..115.1308P ,178.06585,49.244918
SDSSJ115330.25+315835.9,CSS 080201:115330+315836,,,20.1115,,SU UMa:,2014MNRAS.443.3174B ,2014MNRAS.443.3174B ,,178.37605,31.97665
SDSSJ115419.05+575751.1,SDSS J115419.06+575750.9,845441772229861760,,20.6243,1144.747314453125,ER UMa:,*This work,*This work,,178.5794,57.964214
SDSSJ115639.47+630907.7,SDSS J115639.48+630907.7,860177774958213632,,20.7154,795.8438720703125,Polar,2001PASP..113..764D,2004AJ....128.1882S,,179.16448,63.152151
SDSSJ120231.00+450349.0,SDSS J120231.01+450349.1,1539493368978351104,0.059801(42)*,19.9489,498.8382263183594,SU UMa,2006AJ....131..973S,2006AJ....131..973S, 2015PASJ...67..105K ,180.62919,45.063635
SDSSJ120615.73+510047.0,,1548430890981046272,0.16(3),19.9066,301.5876770019531,PREP,2009A&A...500..867S,2009A&A...500..867S,2009A&A...500..867S,181.56558,51.013078
SDSSJ120724.69+223529.8,SDSS J120724.69+223529.8,,0.058542(3),19.9725,,Polar,2011AJ....142..181S,2011AJ....142..181S,*This work,181.85288,22.591631
SDSSJ120841.91+355024.8,SDSS J120841.96+355025.2,4029844634175275136,0.0368(3),18.7905,210.7010955810547,AM CVn, 2008AJ....135.2108A, 2008AJ....135.2108A,2013MNRAS.432.2048K ,182.17464,35.840241
SDSSJ121015.61+351334.4,,4029016667559886080,,19.3779,356.199951171875,WZ Sge:,*This work,*This work,,182.56505,35.226246
SDSSJ121209.31+013627.7,V0379 Vir,3699606286708406912,0.061408(7),18.0019,152.9736938476562,Polar, 2003ApJ...595.1101S, 2003ApJ...595.1101S,2009MNRAS.397.2170G,183.0388,1.607699
SDSSJ121607.03+052013.9,SDSS J121607.03+052013.9,3894428163622866304,0.0686(1),20.1464,377.1197509765625,WZ Sge:,2004AJ....128.1882S,2004AJ....128.1882S,2006MNRAS.373..687S,184.02931,5.337203
SDSSJ121913.04+204938.3,SDSS J121913.04+204938.3,3952276665815698560,,19.1662,274.1842346191406,WZ Sge:,2011AJ....142..181S,2011AJ....142..181S,,184.80437,20.827309
SDSSJ122021.17+565456.7,MGAB-V359,1574499830637256448,0.070356(1),18.4551,995.16015625,Polar,*MGAB catalog,*This work,*This work,185.08825,56.915772
SDSSJ122405.58+184102.7,SDSS J122405.58+184102.7,3947303029263219712,,16.0436,2621.594970703125,NL,2011AJ....142..181S,2011AJ....142..181S,,186.02327,18.68411
SDSSJ122740.83+513924.9,GP CVn,1571768231438756864,0.062959041(7),19.078,390.5506286621094,SU UMa,2006AJ....131..973S,2006AJ....131..973S,2008MNRAS.388.1582L,186.92014,51.656936
SDSSJ122808.73+454516.3,,1541836947948009472,0.07829(1):,21.6632,1599.8408203125,Polar,*This work,*This work,*This work,187.03641,45.754544
SDSSJ123255.10+222209.4,SDSS J123255.11+222209.4,3958687059123923584,0.12781(1),17.706,2389.156494140625,NL,2011AJ....142..181S,2011AJ....142..181S,*This work,188.22961,22.369284
SDSSJ123717.98+365535.2,,1519559914656417920,,21.224,,WZ Sge:,*This work,*This work,,189.32492,36.926457
SDSSJ123813.73-033932.9,V0406 Vir,3681313024562519552,0.055917(1),17.8217,,WZ Sge, 2003AJ....126.1499S , 2003AJ....126.1499S ,2019MNRAS.483.1080P,189.55722,-3.659162
SDSSJ123931.98+210806.2,IR Com,3955313418148878080,0.0870386279(2),18.3183,216.7550201416016,DN, 2011AJ....142..181S , 2011AJ....142..181S , 2005MNRAS.364.1158F ,189.88329,21.135068
SDSSJ124058.02-015919.2,SDSS J124058.03-015919.2,3683277061567168000,0.025941(2),19.5842,764.2950439453125,AM CVn,2005MNRAS.361..487R, 2005MNRAS.361..487R, 2005MNRAS.361..487R,190.24179,-1.988668
SDSSJ124325.92+025547.4,NSV 19466,3703726255561754880,0.071733(2),17.7309,598.5914916992188,DN,2003AJ....126.1499S,2003AJ....126.1499S,*This work,190.85802,2.92985
SDSSJ124413.48+593610.2,Gaia16adi,1578229644661071360,0.0728975(1),20.5952,812.4515991210938,SU UMa:, 2016TNSTR.481....1D,*This work,*This work,191.05618,59.60285
SDSSJ124417.87+300400.8,CSS 080427:124418+300401,4011210252842172672,0.07744(9),18.5947,579.3535766601562,SU UMa,2009AJ....137.4011S,2009AJ....137.4011S, 2015AJ....149..128T,191.07447,30.066912
SDSSJ124426.25+613514.6,V0351 UMa,1580508421164776064,0.09924(14),18.7575,676.83056640625,DN,2004AJ....128.1882S,2004AJ....128.1882S,2008MNRAS.386.1568D,191.10941,61.587399
SDSSJ125023.79+665525.5,OV Dra,1679210927155357952,0.0587356818(6),18.671,488.4911804199219,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,2017MNRAS.465.4968H,192.59913,66.923757
SDSSJ125044.42+154957.3,,3934459045528378368,0.05995(1) ,18.2612,131.142333984375,Polar,2012MNRAS.423.1437B ,2012MNRAS.423.1437B ,2012MNRAS.423.1437B ,192.68512,15.832601
SDSSJ125510.54+264226.4,MT Com,3958622291017334400,0.08298(12),19.1443,347.1600036621094,WZ Sge,2000MNRAS.317..343W,*This work, 2005PASP..117..427P ,193.79393,26.707354
SDSSJ125609.82+623704.5,ASASSN-16da,1676508087056380544,0.0562(2)*,21.5591,,WZ Sge,*ASAS-SN CV candidate,*This work,*VSNET19579,194.04095,62.617929
SDSSJ125637.10+263643.2,GO Com,3958581402928688768,0.0659,17.9614,440.6150207519531,SU UMa,1990PASP..102..758H,2009AJ....137.4011S,2009MNRAS.397.2170G,194.15462,26.612009
SDSSJ125641.29-015851.9,SDSS J125641.29-015852.0,3688476819557779712,,20.1248,350.0092163085938,WZ Sge:,2002AJ....123..430S,2002AJ....123..430S,,194.17205,-1.981109
SDSSJ125716.08+582501.5,,1578799436498250368,,20.1282,953.3927001953125,CV,*This work,*This work,,194.31702,58.417094
SDSSJ125834.73+640823.0,SDSS J125834.74+640823.1,1677083161701552000,,20.1849,2020.460693359375,DN:,2003AJ....126.1499S,2003AJ....126.1499S,,194.64474,64.139746
SDSSJ125834.76+663551.5,SDSS J125834.77+663551.6,1678957558444645376,0.05973,20.5461,2389.085205078125,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S, 2020AJ....160....6T,194.64486,66.597662
SDSSJ130147.97+434549.4,,1529416619788906624,,21.4413,501.1387634277344,PREP:,2021MNRAS.502.4305P,2021MNRAS.502.4305P,,195.44991,43.763732
SDSSJ130514.72+582856.2,SDSS J130514.73+582856.3,1578672472969644288,,19.284,3911.742919921875,DN,2004AJ....128.1882S,2004AJ....128.1882S,,196.31136,58.482295
SDSSJ130527.72+390927.5,ASASSN-17eg,1523605151079140224,0.15719(1),18.8034,3609.6015625,U Gem,*ASAS-SN CV candidate,*This work,*This work,196.36554,39.157649
SDSSJ130542.26+180104.0,GP Com,3938156295111047680,0.032339(2),15.909,72.708374,AM CVn, 1983ApJS...53..523W, 1983ApJS...53..523W,1999MNRAS.304..443M ,196.42612,18.017784
SDSSJ130753.86+535130.5,EV UMa,1563999425873420800,0.05533887(2),16.535,673.2150268554688,Polar,1994MNRAS.270..650O,1994MNRAS.270..650O,2009MNRAS.397.2170G,196.97445,53.858498
SDSSJ131223.48+173659.1,2XMMp J131223.4+173659,3937217307886601088,0.06378527(1),19.9352,830.3200073242188,Polar, 2008A&A...485..787V , 2008A&A...485..787V , 2008A&A...485..787V ,198.09786,17.616433
SDSSJ131908.88+315832.0,ASASSN-14mr,1463559824653584512,0.135179(3),19.9275,1006.1884765625,U Gem,*ASAS-SN CV candidate,*This work,*This work,199.78703,31.97556
SDSSJ131954.47+591514.8,SDSS J131954.50+591514.5,1566956008344163456,0.0456,19.0992,203.8939056396484,AM CVn, 2016MNRAS.455.3413K, 2016MNRAS.455.3413K, 2018A&A...620A.141R ,199.97697,59.254122
SDSSJ132104.01+560958.2,V0496 UMa,1565395908719728384,0.06323501(7),21.7464,758.5101928710938,Polar,*CRTS candidate CV, 2015IBVS.6129....1L, 2015IBVS.6129....1L,200.26671,56.166174
SDSSJ132411.57+032050.5,PZ Vir,3712647349312292864,0.11022(6),22.0975,782.2926025390625,Polar,2004AJ....128.2443S,2004AJ....128.1882S,2015A&A...573A..61S,201.04822,3.347364
SDSSJ132715.28+425932.8,GUVV J132715.2+425932.1,1549364994827244032,,20.8184,1849.57080078125,DN,2010MNRAS.402..436W,*This work,,201.81369,42.992452
SDSSJ132723.38+652854.2,OZ Dra,1666187138909384448,0.13665(6),17.7347,1756.834716796875,NL,2003PASP..115.1118W,2003AJ....126.1499S,2009MNRAS.397.2170G,201.84744,65.481747
SDSSJ133309.19+143706.9,SDSS J133309.19+143706.9,3741755132951336192,0.092,18.509,2028.559814453125,Polar,2009AJ....137.4011S,2009AJ....137.4011S, 2015A&A...573A..61S,203.28832,14.618594
SDSSJ133540.75+050722.5,SDSS J133540.76+050722.7,3714792599576481024,,18.5558,2028.094604492188,Z Cam,2004AJ....128.1882S,2004AJ....128.1882S,,203.91982,5.12294
SDSSJ133615.76+380933.4,MGAB-V701,1475606486364775552,,19.3887,2783.52978515625,DN,*MGAB catalog,*This work,,204.06569,38.159287
SDSSJ133816.44+371639.8,,,,21.6557,,WZ Sge:,*This work,*This work,,204.56854,37.277746
SDSSJ133940.98+484727.9,V0355 UMa,1558322303741820928,0.05729(2),17.672,150.5929870605469,WZ Sge,2005AJ....129.2386S,2005AJ....129.2386S,2006MNRAS.365..969G,204.92076,48.791105
SDSSJ134323.16+150916.8,HW Boo,3741979368899159552,0.0644(1),17.9733,429.8641052246094,SU UMa,2009MNRAS.397.2170G,2009AJ....137.4011S,2009MNRAS.397.2170G,205.84654,15.154684
SDSSJ134441.83+204408.4,SDSS J134441.83+204408.3,1249384550225817856,0.070592(4) ,17.1754,598.5779418945312,Polar,2011AJ....142..181S,2011AJ....142..181S,2020AJ....160...70T ,206.17431,20.73567
SDSSJ140203.08+461333.8,ASASSN-16fy,1508860876245585920,0.049238(63)*,19.5066,603.386962890625,WZ Sge:,*VSNET 19922,*This work,*VSNET 19922,210.51284,46.226057
SDSSJ140429.36+172359.5,RX J1404.4+1723,1245262790370992256,,17.5502,511.4075622558594,IP:,1998A&AS..127..145B,*This work,,211.12235,17.399883
SDSSJ140430.98+525811.1,,,,21.9315,,CV,*This work,*This work,,211.12909,52.969753
SDSSJ140430.98+552558.5,,1609460864427043072,,21.4785,1413.46728515625,DN,*This work,*This work,,211.12909,55.432923
SDSSJ141118.31+481257.6,SDSS J141118.31+481257.6,1507944978763511936,0.032(1),19.3839,452.010986328125,AM CVn, 2005AJ....130.2230A, 2005AJ....130.2230A, 2005AJ....130.2230A,212.82631,48.216017
SDSSJ142256.31-022108.0,SDSS J142256.31-022108.1,3646450942524067072,0.1404,21.5785,1676.806274414062,Polar,2004AJ....128.1882S,2004AJ....128.1882S, 2002ASPC..261..200M,215.73464,-2.352241
SDSSJ142955.86+414516.8,SDSS J142955.86+414516.8,,0.0637(1),17.7293,,Polar,2005AJ....129.2386S,2005AJ....129.2386S,*This work,217.48276,41.754675
SDSSJ143209.77+191403.4,SDSS J143209.78+191403.5,1239185510431005440,0.1171,18.4025,1815.793212890625,NL, 2012IAUS..282..123S,2018AJ....155...28S,*This work,218.04074,19.234285
SDSSJ143317.77+101122.8,SDSS J143317.78+101123.3,1176468611268115200,0.054240679(2),18.557,232.1104888916016,WZ Sge, 2007AJ....134..185S, 2007AJ....134..185S,2008MNRAS.388.1582L,218.32408,10.18967
SDSSJ143500.22-004606.3,OU Vir,3650020648757787008,0.072706113(5),18.5906,485.4922790527344,SU UMa, 2000IBVS.4955....1V,2002AJ....123..430S,2004MNRAS.347.1173F,218.75094,-0.768439
SDSSJ143544.02+233638.7,SDSS J143544.02+233638.7,1242828982729309952,0.054(5),18.2116,209.0475921630859,WZ Sge:,2007AJ....134..185S,2007AJ....134..185S,2017MNRAS.466.2855P,218.93345,23.610765
SDSSJ144659.95+025330.3,SDSS J144659.95+025330.3,1157501971264781824,0.165(15),17.7116,1619.272705078125,IP,2003AJ....126.1499S,2003AJ....126.1499S, 2006AJ....132.2743H,221.7498,2.891752
SDSSJ145003.12+584501.8,SDSS J145003.12+584501.9,,,20.7989,,WZ Sge:,2003AJ....126.1499S,2003AJ....126.1499S,,222.513,58.750525
SDSSJ145744.75+404340.6,TT Boo,1296877675817415680,0.07593962(7),19.3596,682.3572387695312,SU UMa,1988PASP..100..224H, 2020AJ....160....6T, 2020AJ....160....6T,224.43648,40.727965
SDSSJ145758.18+514808.1,SDSS J145758.21+514807.9,1593786703401901952,0.054087(6),19.5563,587.0641479492188,WZ Sge,2005AJ....129.2386S,2005AJ....129.2386S,2012MNRAS.420..379U,224.49244,51.802257
SDSSJ150137.18+550122.4,SDSS J150137.22+550123.4,1612331959869359872,0.0568412(2) ,19.3849,320.2619018554688,WZ Sge:,2004AJ....128.1882S,2004AJ....128.1882S, 2008MNRAS.388.1582L,225.40495,55.022908
SDSSJ150240.97+333423.8,NZ Boo,1289860214647954816, 0.05890961(5),17.5356,184.9704132080078,SU UMa,2006AJ....131..973S,2006AJ....131..973S,*This work,225.67075,33.573302
SDSSJ150441.76+084752.6,SDSS J150441.76+084752.6,1167630942962176512,0.08089(18),19.1257,923.4478149414062,CV,2009AJ....137.4011S,2009AJ....137.4011S, 2015AJ....149..128T,226.17401,8.797959
SDSSJ150551.60+065948.5,SDSS J150551.58+065948.7,1160374338017986688,0.047(2),19.1057,160.5458221435547,AM CVn,2014MNRAS.439.2848C,2014MNRAS.439.2848C, 2020MNRAS.496.1243G ,226.46504,6.996821
SDSSJ150722.15+523040.2,OV Boo,1593140224924964864,0.0462583290(7),18.3371,212.9353332519531,WZ Sge,2005AJ....129.2386S,2005AJ....129.2386S,2007MNRAS.381..827L,226.84232,52.511172
SDSSJ150903.71+465056.6,CSS 130324:150904+465057,1587913868200450048,0.068440(8) ,21.0041,838.0974731445312,SU UMa,*CRTS candidate CV,*This work,*This work,227.26546,46.849072
SDSSJ151302.29+231508.4,NY Ser,1263484034505616256,0.0975(2),16.0839,808.5722045898438,SU UMa+Z Cam,1998PASJ...50L...1N,2009AJ....137.4011S,2009MNRAS.397.2170G,228.25957,23.252343
SDSSJ151413.71+454911.8,PP Boo,1587569038162292736,,19.6955,315.175048828125,WZ Sge:,2005AJ....129.2386S,2005AJ....129.2386S,,228.55715,45.819961
SDSSJ151415.60+074445.9,,1163569523103341568,0.061610(1) ,18.8577,181.7603912353516,Polar,2012MNRAS.423.1437B,2012MNRAS.423.1437B,2012MNRAS.423.1437B,228.56504,7.74609
SDSSJ151915.85+064529.0,SDSS J151915.86+064529.1,1163201663448924544,,16.5892,2685.126220703125,NL,2011AJ....142..181S,2011AJ....142..181S,,229.81608,6.758066
SDSSJ152020.40-000948.3,,4418752449654921088,,16.5371,2018.0712890625,NL,2015MNRAS.448.2260G,*This work,,230.08501,-0.163418
SDSSJ152212.20+080340.9,SDSS J152212.20+080340.9,1163743344724940160,0.068(1),18.997,888.9790649414062,SU UMa,2009AJ....137.4011S,2009AJ....137.4011S,2012PASJ...64...63K,230.55086,8.061367
SDSSJ152238.83+391352.3,CSS_J152238.7+391351,1388827294919788032,10.768609(0.004),17.1229,6347.92529296875,CV, 2014ApJS..213....9D ,*This work,*This work,230.6618,39.231217
SDSSJ152419.31+220920.2,SDSS J152419.33+220920.0,1214663721071751296,0.0653187310(8),19.0494,523.06103515625,SU UMa,2009AJ....137.4011S,2009AJ....137.4011S,2017MNRAS.465.4968H,231.08048,22.155615
SDSSJ152603.67+382216.4,,,,21.3491,,WZ Sge:,*This work,*This work,,231.51532,38.371224
SDSSJ152613.96+081802.3,QW Ser,1163811724898541440,0.07453(10) ,17.8027,296.1817321777344,SU UMa,2004PASJ...56S..99N,2009AJ....137.4011S,2003PASP..115.1308P ,231.55818,8.30065
SDSSJ152717.96+543724.9,SDSS J152717.96+543724.9,1599597141318244992,,20.3169,612.9059448242188,IP:,2007AJ....134..185S,2007AJ....134..185S,,231.82486,54.62361
SDSSJ152857.86+034911.7,SDSS J152857.86+034911.7,4428174160497320832,0.063(2)*,19.5296,1774.087524414062,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,*VSNET21056,232.2411,3.819928
SDSSJ153015.04+094946.3,SDSS J153015.04+094946.3,1165571939936731264,0.0753(2)*,18.8831,1356.482788085938,SU UMa,2009AJ....137.4011S,2009AJ....137.4011S,2020PASJ...72...14K,232.56267,9.829541
SDSSJ153023.63+220646.3,CSS 110920:153024+220646,1214510510998076288,,19.0705,330.8527221679688,Polar,2014MNRAS.443.3174B ,2014MNRAS.443.3174B ,,232.59847,22.112888
SDSSJ153213.67+370104.8,SDSS J153213.68+370104.9,1375610271801084032,,17.3922,2500.835205078125,NL,2006AJ....131..973S,2006AJ....131..973S,,233.05699,37.018015
SDSSJ153412.17+594832.0,DM Dra,1603228248405352064,0.0734(30)*,20.3055,1019.23095703125,SU UMa,1982PZ.....21..691S,1982PZ.....21..691S,2002IBVS.5284....1K,233.55071,59.808897
SDSSJ153634.42+332851.9,SDSS J153634.42+332851.9,1370642265950491776,0.0921(2),19.2115,760.6996459960938,SU UMa,2005AJ....129.2386S,2005AJ....129.2386S, 2015AJ....149..128T,234.14342,33.481093
SDSSJ153817.34+512338.0,SDSS J153817.35+512338.0,1595085299649674240,0.06466(6),18.5674,613.1531982421875,Polar,2004AJ....128.1882S,2004AJ....128.1882S,2009MNRAS.397.2170G,234.57228,51.393895
SDSSJ154104.67+360252.8,BM CrB,1374430388449392000,0.0585(2),19.6904,423.1755065917969,Polar,2005AJ....129.2386S,2005AJ....129.2386S,2009MNRAS.397.2170G,235.26946,36.048016
SDSSJ154453.60+255348.8,SDSS J154453.60+255348.8,1222867765738898560,0.25128168(2),16.5832,486.4664001464844,CV,2009AJ....137.4011S,2009AJ....137.4011S,2017RNAAS...1...29T,236.22337,25.896907
SDSSJ154459.80+464835.3,SDSS J154459.80+464835.4,1398189185457847680,0.056422(1),19.1792,314.2350769042969,WZ Sge:,*CRTS candidate CV,*This work,,236.24917,46.809827
SDSSJ154539.08+142231.4,CT Ser,1192697922589844352,0.195(2),16.3296,3089.226318359375,Nova,1949AN....277...37L, 2011AJ....142..181S, 2005PASP..117.1223R,236.41285,14.37541
SDSSJ154544.88+442830.0,CSS 110428:154545+442830,1396642623570704384,0.0742(5),20.9534,2316.688720703125,SU UMa,2012PASJ...64...21K, 2014MNRAS.443.3174B, 2014MNRAS.443.3174B,236.43703,44.475001
SDSSJ154953.41+173938.9,SDSS J154953.41+173939.0,1196777901001463296,,19.4375,3312.312744140625,NL:,2009AJ....137.4011S,2009AJ....137.4011S,,237.47256,17.660828
SDSSJ155037.27+405439.9,SDSS J155037.27+405440.0,1383764490550797824,0.27766(1),18.5541,1083.658447265625,IP,2004AJ....128.1882S,2004AJ....128.1882S,,237.6553,40.911099
SDSSJ155247.18+185629.1,MR Ser,1203639265875666304,0.07879785(7),17.2477,131.2067260742188,Polar,1988PASP..100..791S,1988PASP..100..791S,2009MNRAS.397.2170G,238.19659,18.941435
SDSSJ155252.48+320150.9,SDSS J155252.48+320150.9,1369702252228215168,0.039078(4),20.2155,422.5168151855469,AM CVn,2005AJ....130.2230A,2005AJ....130.2230A, 2007MNRAS.382.1643R,238.21868,32.030817
SDSSJ155331.11+551614.4,MQ Dra,1597621426298361216,0.18298(4),18.5062,180.6996459960938,PREP:,2003ApJ...583..902S,2003ApJ...583..902S,2003ApJ...583..902S,238.37966,55.270692
SDSSJ155412.33+272152.4,AP CrB,1223491257550872192,0.105462(6),17.5099,199.5883331298828,Polar, 2001A&A...380..504T, 2001A&A...380..504T,2002PASP..114...74T,238.55141,27.364557
SDSSJ155531.98-001054.9,V0489 Ser,4409578051617714688,0.0788455518(3),19.3306,675.3314208984375,SU UMa:, 2007MNRAS.382.1145S, 2007MNRAS.382.1145S,2017MNRAS.465.4968H,238.88329,-0.181944
SDSSJ155538.12+380250.5,,1373544697473750272,0.104(1),20.3862,486.1453247070312,Polar,*This work,*This work,*This work,238.90887,38.047383
SDSSJ155644.23-000950.2,V0493 Ser,4409581010854168064,0.08012(8) ,18.2685,292.094482421875,SU UMa,2002AJ....123..430S,2002AJ....123..430S,2015AJ....149..128T,239.18432,-0.163951
SDSSJ155654.47+210718.9,QZ Ser,1204588041329337600,0.083161(2),17.9153,317.3640747070312,SU UMa,2002PASP..114.1117T,2002PASP..114.1117T,2002PASP..114.1117T,239.22699,21.121938
SDSSJ155656.91+352336.6,BT CrB,1371889764970726144,0.088091490(4),18.9527,1167.173095703125,SU UMa,2006AJ....131..973S,2006AJ....131..973S,2017MNRAS.465.4968H,239.23714,35.393514
SDSSJ155720.75+180720.2,SDSS J155720.75+180720.2,1202680251217734400,0.0810(2) ,18.6492,692.4512939453125,SU UMa,2009AJ....137.4011S,2009AJ....137.4011S,2020AJ....160....6T ,239.33648,18.122287
SDSSJ160003.70+331113.8,VW CrB,1323332342191466112,0.0705(5),19.8839,785.9789428710938,SU UMa,2004PASJ...56S.155N, 2014MNRAS.443.3174B, 2014MNRAS.443.3174B,240.01544,33.187192
SDSSJ160111.53+091712.6,SDSS J160111.53+091712.6,4454748295687814528,,20.6321,2680.91748046875,DN:,2006AJ....131..973S,2006AJ....131..973S,,240.29806,9.286851
SDSSJ160232.13+161731.7,CSS 080424:160232+161732,,,21.9491,,DN, 2014MNRAS.443.3174B, 2014MNRAS.443.3174B,,240.6339,16.292146
SDSSJ160419.02+161548.5,SDSS J160419.02+161548.5,1199129584573929984,,19.0929,850.0143432617188,SU UMa,2009AJ....137.4011S,2009AJ....137.4011S,,241.07929,16.263495
SDSSJ160450.18+414328.5,SDSS J160450.16+414328.6,1383342720466698240,,17.6726,4506.87353515625,NL,2005AJ....129.2386S,2005AJ....129.2386S,,241.20911,41.724606
SDSSJ160501.35+203056.9,SDSS J160501.35+203056.9,1205022962601053312,0.05666:,19.9009,379.4036560058594,WZ Sge,2009AJ....137.4011S,2009AJ....137.4011S, 2012PASJ...64...21K ,241.25565,20.515808
SDSSJ160712.11+392450.6,,1379871940214896640,0.08071(1),21.5656,,Polar:,*This work,*This work,*This work,241.80047,39.414083
SDSSJ160745.02+362320.5,CH CrB,1378159038537517312,0.14549982(2),18.067,2683.209716796875,NL,2006AJ....131..973S,2006AJ....131..973S, 2010NewA...15..476Z,241.93759,36.389055
SDSSJ160813.59+301952.2,,,,21.4591,,WZ Sge:,*This work,*This work,,242.05665,30.331191
SDSSJ160932.67+055044.6,SDSS J160932.67+055044.6,4449776402888284288,,18.7478,3854.355712890625,NL,2009AJ....137.4011S,2009AJ....137.4011S,,242.38616,5.84574
SDSSJ161007.50+035232.7,V0519 Ser,4413231423818141568,0.13232(4),17.3759,339.760498046875,Polar,2006MNRAS.369.1972R,2009AJ....137.4011S,2006MNRAS.369.1972R,242.53129,3.875768
SDSSJ161012.52+222110.8,SDSS J161012.52+222110.8,1205683464147877120,,17.4109992980957,2326.87158203125,NL,2007AJ....134..185S,2007AJ....134..185S,,242.55217936278,22.353008471
SDSSJ161027.61+090738.4,SDSS J161027.61+090738.4,4453218973793773824,0.05695(1)*,20.1234,412.7606811523438,WZ Sge, 2010MNRAS.402..436W ,2011AJ....142..181S, 2010PASJ...62.1525K,242.61507,9.12734
SDSSJ161030.34+445901.7,SDSS J161030.35+445901.7,1386167468917461376,,19.798,428.9444580078125,WZ Sge:,2004AJ....128.1882S,2004AJ....128.1882S,,242.62644,44.983812
SDSSJ161033.63-010223.2,V0386 Ser,4406459119386466176,0.05592(6),19.0614,244.2684478759766,WZ Sge,2002AJ....123..430S,2002AJ....123..430S,2004MNRAS.348..599W,242.64015,-1.039792
SDSSJ161332.55-000331.0,SDSS J161332.56-000331.0,4408131270415770496,,18.6129,1308.210327148438,U Gem,2002AJ....123..430S,2002AJ....123..430S,,243.38566,-0.058623
SDSSJ161853.16+303845.5,,1319026547281204480,,20.6873,1822.18701171875,WZ Sge:,*This work,*This work,,244.72154,30.645973
SDSSJ161909.10+135145.5,SDSS J161909.10+135145.5,4463547515444791168,0.2865(5),18.507,1720.36083984375,Z Cam,2009AJ....137.4011S,2009AJ....137.4011S, 2015AJ....149..128T,244.78794,13.86266
SDSSJ161935.76+524631.8,DDE 32,1425200578380530048,0.0697944(2) ,19.0014,449.8918151855469,Polar,2016arXiv160908511D  ,2016arXiv160908511D  ,2016arXiv160908511D  ,244.89901,52.775513
SDSSJ162207.15+192236.6,V0589 Her,1201107636054271744,0.09090(1)*,19.1594,1096.592163085938,SU UMa, 1992ApJS...78..537S, 1992ApJS...78..537S, 2003Ap.....46..114K,245.5298,19.376846
SDSSJ162209.63+360418.1,CSS 111019:162210+360419,1329525856830867712,0.0601(8)*,20.1573,779.4176025390625,WZ Sge:,*CRTS candidate CV,*This work,*VSNET25759,245.54015,36.071709
SDSSJ162212.44+341147.3,CY CrB,1328757431346007680,0.0650(1),19.1304,437.6426086425781,SU UMa,2004AJ....128.1882S,2004AJ....128.1882S,*This work,245.55187,34.196473
SDSSJ162450.82+451806.8,MGAB-V3563,1409634075007666048,0.09554(1),19.8005,,CV,*MGAB catalog,*This work,*This work,246.21177,45.301897
SDSSJ162501.74+390926.3,V0844 Her,1332378466733219456,0.054643(7),17.2327,304.85693359375,SU UMa,2000IBVS.4902....1K,2005AJ....129.2386S,2002PASP..114.1108T ,246.25727,39.15732
SDSSJ162520.29+120308.7,SDSS J162520.29+120308.7,4459922356886052992,0.09111(15) ,18.5441,440.2302551269531,SU UMa,2011AJ....142..181S,2011AJ....142..181S, 2011A&A...532A..64O,246.33457,12.052438
SDSSJ162558.18+364200.6,SDSS J162558.18+364200.6,1329615982424327936,,21.6891,,SU UMa:, 2010MNRAS.402..436W ,*This work,,246.49242,36.700174
SDSSJ162608.15+332827.7,SDSS J162608.16+332827.8,1325655193647771008,,18.6702,2429.729248046875,Polar,2004AJ....128.1882S,2004AJ....128.1882S,,246.53399,33.474381
SDSSJ162718.38+120434.9,SDSS J162718.39+120435.0,4459936440084462464,0.104(2)*,19.2433,1122.73779296875,SU UMa,2009AJ....137.4011S,2009AJ....137.4011S,2009MNRAS.397.2170G,246.82661,12.076386
SDSSJ162830.89+240259.1,SDSS J162830.89+240259.1,1299245787639918080,0.071(1):*,20.0139,687.2815551757812,SU UMa,2006AJ....131..973S,2006AJ....131..973S,*VSNET13491,247.12872,24.049763
SDSSJ162936.53+263519.5,V1189 Her,1304296149486147584,0.093(2),19.2732,714.1260375976562,Polar,2005AJ....129.2386S,2005AJ....129.2386S,2009MNRAS.397.2170G,247.40221,26.58877
SDSSJ163545.72+112458.0,V0849 Her,4459185168703405568,0.1414(30),15.2038,1117.660888671875,Z Cam,1986ApJS...61..305G,2011AJ....142..181S, 2012NewA...17..570R,248.94051,11.416135
SDSSJ163605.01+465204.5,SDSS J163605.01+465204.5,1407217451528505728,,16.6946,1618.980224609375,Z Cam,2003AJ....126.1499S,2003AJ....126.1499S,,249.02089,46.86792
SDSSJ163620.62+472442.4,,1410251583929439744,,20.5936,708.3115234375,WZ Sge:,*This work,*This work,,249.08594,47.411805
SDSSJ163722.21-001957.1,V2690 Oph,4383291477376259968,0.06739(1),16.6479,1254.032592773438,SU UMa,2002AJ....123..430S,2002AJ....123..430S,2008MNRAS.391..591S,249.34256,-0.332536
SDSSJ164248.52+134751.4,SDSS J164248.52+134751.4,4461280391188698368,0.07889 (11),17.9073,531.7047729492188,SU UMa,2007AJ....134..185S,2007AJ....134..185S,2008MNRAS.391..591S,250.70218,13.797637
SDSSJ164624.78+180808.9,CSS 100616:164625+180808,,,21.0857,,DN,2014MNRAS.443.3174B,2014MNRAS.443.3174B,,251.60326,18.135822
SDSSJ165244.83+333925.3,SDSS J165244.84+333925.4,1314596271336013824,,20.8577,3281.296630859375,SU UMa,2005AJ....129.2386S,2005AJ....129.2386S,,253.18683,33.657053
SDSSJ165359.05+201010.4,V1227 Her,4564460623922361472,0.06310(9),18.6759,754.5604858398438,SU UMa,2006AJ....131..973S,2006AJ....131..973S,2015AJ....149..128T,253.49608,20.169558
SDSSJ165658.12+212139.3,V1229 Her,4565045873343899136,0.06733(14),18.5022,547.91015625,SU UMa:,2005AJ....129.2386S,2005AJ....129.2386S,2015AJ....149..128T,254.2422,21.360924
SDSSJ165837.70+184727.4,SDSS J165837.70+184727.4,4561074914085742592,0.06806(4),20.081,386.6358642578125,CV,2006AJ....131..973S,2006AJ....131..973S,2008MNRAS.391..591S,254.6571,18.790948
SDSSJ165951.68+192745.6,SDSS J165951.69+192745.6,4561245342686490496,0.141(2),17.0097,1572.534423828125,NL,2006AJ....131..973S,2006AJ....131..973S, 2015AJ....149..128T,254.96536,19.462676
SDSSJ170053.29+400357.6,V1237 Her,1353646217070728704,0.08080175(8),20.0852,522.91259765625,Polar,2003AJ....126.1499S,2003AJ....126.1499S,2005ApJ...620..929H,255.22208,40.066011
SDSSJ170213.25+322954.1,V1239 Her,1313538545446290688,0.100082222(1),17.9033,300.6797790527344,SU UMa,2004AJ....128.1882S,2004AJ....128.1882S,2015ASPC..496..231G,255.55524,32.498373
SDSSJ170244.09+223547.9,V1240 Her,4571234234022916992,0.068596(1),17.3659,3237.3388671875,NL:,2006AJ....131..973S,2006AJ....131..973S,*This work,255.68372,22.596641
SDSSJ170324.08+320953.1,SDSS J170324.09+320953.2,1310490286897519360, 0.261(1),18.141,1109.682739257812,U Gem,2004AJ....128.1882S,2004AJ....128.1882S,*This work,255.85036,32.164777
SDSSJ170542.53+313240.7,SDSS J170542.54+313240.8,1310224819268701696,0.1854(1),19.6591,2341.8203125,U Gem,2004AJ....128.1882S,2004AJ....128.1882S,*This work,256.42724,31.544664
SDSSJ171016.94+403127.5,,,,22.0818,,WZ Sge:,*This work,*This work,,257.57059,40.52433
SDSSJ171145.08+301319.9,V1247 Her,1309111357581001088,0.05580(4),20.2237,439.3787231445312,WZ Sge:,2004AJ....128.1882S,2004AJ....128.1882S,2008MNRAS.386.1568D,257.93785,30.222219
SDSSJ171222.06+321856.2,CSS_J171222.0+321856,1334339278219282944, 0.37333(1),18.9119,3183.31005859375,NL,*CRTS candidate CV,*This work,*This work,258.09195,32.315629
SDSSJ171247.70+604603.2,SDSS J171247.71+604603.3,1437612007369245696,0.16310(1),20.0031,687.2933349609375,U Gem:,2002AJ....123..430S,2002AJ....123..430S,*This work,258.19875,60.767576
SDSSJ172325.99+330414.1,ASASSN-14gz,,0.0592*,22.0709,,WZ Sge:, 2014ATel.6455....1D,*This work,2015PASJ...67..108K,260.85831,33.070591
SDSSJ172601.95+543230.7,SDSS J172601.96+543230.8,1419437320680556544,0.636596(3),20.5562,,CV,2002AJ....123..430S,2002AJ....123..430S,*This work,261.50816,54.541883
SDSSJ173008.39+624754.6,SDSS J173008.38+624754.7,1440078211950524544,0.07657(16) ,14.068,530.3319702148438,SU UMa,2002AJ....123..430S,2002AJ....123..430S,2015AJ....149..128T ,262.53499,62.798503
SDSSJ173102.22+342633.2,ASASSN-15cm,1335522795110752384,0.208466(2),19.1063,2713.096923828125,U Gem,*ASAS-SN CV candidate, 2016AJ....152..226T, 2016AJ....152..226T,262.75925,34.442559
SDSSJ183131.63+420220.2,,2111270034246759424,,16.90200042724609,1490.227661132812,AM CVn:,*This work,*This work,,277.88181694564,42.038911978
SDSSJ204448.91-045928.8,V0485 Aqr,6914363228723335296,1.68(1),16.8574,1948.353881835938,U Gem,2003AJ....126.1499S,2003AJ....126.1499S, 2005PASP..117.1386P,311.20383,-4.991335
SDSSJ204720.76+000007.6,SDSS J204720.76+000007.7,4227956460334694272,,19.3773,824.9811401367188,DN,2004AJ....128.1882S,2004AJ....128.1882S,,311.83652,0.002136
SDSSJ204817.84-061044.8,SDSS J204817.85-061044.8,6913162042334862720,0.060597(2),19.358,565.0797119140625,WZ Sge:,2003AJ....126.1499S,2003AJ....126.1499S,2010MNRAS.403..398W,312.07437,-6.179121
SDSSJ204827.90+005008.9,SDSS J204827.91+005008.9,4228442478834563712,0.175,19.529,612.9664306640625,PREP,2006AJ....131..973S,2006AJ....131..973S,2005ApJ...630.1037S,312.11629,0.835812
SDSSJ205017.83-053626.8,PW Aqr,,0.06542463(1),18.147,,Polar,2003AJ....126.1499S,2003AJ....126.1499S,2006AJ....132.2743H,312.57433,-5.607447
SDSSJ205914.87-061220.4,QT Aqr,6910341691929801856,0.074665(10),18.3765,1123.99853515625,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,2007MNRAS.382.1145S,314.81197,-6.205692
SDSSJ210014.11+004445.9,QU Aqr,1729491319015998208,0.083304(6),18.0695,851.1168212890625,SU UMa,2004AJ....128.1882S,2004AJ....128.1882S,2009MNRAS.399..465O,315.05882,0.746101
SDSSJ210131.26+105251.5,SDSS J210131.26+105251.5,1756642208180119040,0.074,18.5305,1660.601318359375,MCV,2003AJ....126.1499S,2003AJ....126.1499S, 2006AJ....132.2743H,315.38026,10.880974
SDSSJ210449.94+010545.8,QV Aqr,1729567357118146304,0.07196(8),16.6444,1306.369018554688,SU UMa,2006AJ....131..973S,2006AJ....131..973S,2007MNRAS.382.1145S,316.20811,1.096068
SDSSJ210842.62+084429.9,MGAB-V3716,1743295309545913728,,21.4251,,SU UMa:,*MGAB catalog,*This work,,317.1776,8.741647
SDSSJ211605.42+113407.4,VV Equ,,0.0557(2),15.3218,,DN, 2004AJ....128.1882S, 2004AJ....128.1882S,2008MNRAS.386.1568D,319.02261,11.568738
SDSSJ211652.28+014144.3,,2692060074926640000,,20.4259,2752.74609375,SU UMa:,*This work,*This work,,319.21785,1.69565
SDSSJ211936.95+033211.8,CSS 150520:211937+033212,2692906015980924544,0.0988429(3),20.185,796.1356811523438,CV,*CRTS candidate CV,*This work,*This work,319.904,3.536613
SDSSJ212406.75+010029.8,,2691114426208274176,,20.8433,,WZ Sge:,*This work,*This work,,321.02816,1.008303
SDSSJ213040.11-001319.1,,,,22.3428,,WZ Sge:,*This work,*This work,,322.66715,-0.221977
SDSSJ213122.40-003937.0,QZ Aqr,,0.0696(2)*,21.5566,,WZ Sge:, 2008CBET.1631....1Y ,*This work,*VSNET10830,322.84336,-0.66029
SDSSJ213503.93-004129.6,ASASSN-16ep,,,22.359,,DN:,*ASAS-SN CV candidate,*This work,,323.7664,-0.691563
SDSSJ214140.43+050729.9,SDSS J214140.43+050730.0,2698490156365025536,0.05467(3),18.8655,274.3516235351562,WZ Sge:, 2014AJ....148...63S, 2014AJ....148...63S,*This work,325.41847,5.124986
SDSSJ214354.60+124457.9,SDSS J214354.60+124458.0,1767199173369655424,0.126,15.1567,1110.984497070312,Z Cam,2005AJ....129.2386S,2005AJ....129.2386S,2019MNRAS.489.1451A,325.97751,12.749425
SDSSJ215411.12-090121.6,DM Cap,2618370049719441920,0.222(2),19.1854,3488.0908203125,NL,2003AJ....126.1499S,2003AJ....126.1499S,2008MNRAS.386.1568D,328.54637,-9.022681
SDSSJ220553.97+115553.6,SDSS J220553.98+115553.7,2728239161441977216,0.0575175(62),20.0426,1003.502258300781,WZ Sge,2003AJ....126.1499S,2003AJ....126.1499S,2008MNRAS.388..709S,331.4749,11.931574
SDSSJ220818.52+135330.0,,,,21.332,,WZ Sge,*This work,*This work,,332.07719,13.891687
SDSSJ220935.78-001332.5,,2678822818216797056,,21.8038,,WZ Sge:,*This work,*This work,,332.39911,-0.225716
SDSSJ221009.93+185418.1,CSS 111227:221010+185418,1778078561752634624,0.17077(1),19.8295,1392.367919921875,U Gem,*CRTS candidate CV,*This work,*This work,332.54141,18.905028
SDSSJ221159.03+302835.1,ASASSN-13am,,,21.8915,,WZ Sge:, 2013ATel.5102....1P ,*This work,,332.99599,30.476435
SDSSJ221333.38+245059.3,,,,21.9383,,WZ Sge:,*This work,*This work,,333.38911,24.849829
SDSSJ221519.79-003257.1,V0344 Aqr,,,17.4126,,SU UMa:,2004IBVS.5559....1R, 2014MNRAS.443.3174B,,333.83249,-0.549197
SDSSJ221814.05-005848.8,SDSS J221814.06-005849.2,2677830440253389824,0.0583(3)*,20.2694,595.3013916015625,WZ Sge, 2007AJ....134..973I,*This work,*VSNET23496,334.55856,-0.980244
SDSSJ221832.76+192520.2,Swift J2218.5+1925,1777232423131443840,0.08996(9),17.6349,240.8143768310547,Polar,2009ATel.2177....1T, 2013AJ....146..107T, 2013AJ....146..107T,334.63651,19.422295
SDSSJ221900.24+201831.1,,1778468682222798080,0.140(1),19.8495,821.3838500976562,DN,*This work,*This work,*This work,334.75104,20.30864
SDSSJ222144.78+184008.2,V0521 Peg,1776946133496845440,0.0599,17.5489,189.1210174560547,SU UMa, 2005A&A...431..269R , 2005A&A...431..269R , 2005A&A...431..269R ,335.43662,18.668962
SDSSJ222334.17+074518.8,1RXS J222335.6+074515,2710544484592654464,,18.6358,936.4492797851562,SU UMa:,2011AstL...37...91D, 2017AJ....153..144O,,335.89238,7.755238
SDSSJ222724.50+284403.5,CSS 090531:222724+284404,1882329723109880576,0.09101(18),18.5565,737.7606811523438,SU UMa,2014MNRAS.441.1186D, 2016AJ....152..226T,2016AJ....152..226T,336.8521,28.734332
SDSSJ223212.79+260725.1,,1880505014843117696,,22.2562,,Polar,*This work,*This work,,338.0533,26.123661
SDSSJ223233.67+185037.0,CSS 100520:223234+185036,2738094943157120512,,20.5832,1169.653930664062,DN,*CRTS candidate CV,*This work,,338.14032,18.843626
SDSSJ223252.34+140352.9,SDSS J223252.35+140353.0,,,22.4866,,DN,2004AJ....128.1882S,2004AJ....128.1882S,,338.21811,14.064717
SDSSJ223352.56+225913.4,,1875338547143938944,,19.8942,1294.248291015625,Polar,*This work,*This work,,338.46904,22.987057
SDSSJ223439.92+004127.2,SDSS J223439.93+004127.2,2654255639643078528,0.088396(17),18.6239,510.3195495605469,DN,2003AJ....126.1499S,2003AJ....126.1499S,2009MNRAS.397.2170G,338.66636,0.690896
SDSSJ223606.51+291559.9,,1888191490179330304,,20.7969,1555.94775390625,Polar:,2021MNRAS.502.4305P,2021MNRAS.502.4305P,,339.02714,29.26664
SDSSJ223623.52+323913.1,,,,21.0207,,WZ Sge:,*This work,*This work,,339.09804,32.653649
SDSSJ223843.83+010820.6,V0349 Aqr,2654647748682905600,0.134932(11),18.3388,3591.45166015625,IP,2003AJ....126.1499S,2003AJ....126.1499S,2008MNRAS.391..591S,339.68266,1.13907
SDSSJ223909.83+250331.1,CSS 100521:223910+250331,1877138512102151424,0.0761141(1),19.1678,910.7821044921875,SU UMa,*CRTS candidate CV,*This work,*This work,339.791,25.05864
SDSSJ224303.82+221456.0,SDSS J224303.82+221456.0,2836524396600372352,0.1870(1),17.0231,3844.21142578125,NL,2007AJ....134..185S,2007AJ....134..185S,*This work,340.76594,22.248901
SDSSJ224736.37+250436.3,CSS 120616:224736+250436,,0.056673(20)*,21.8097,,SU UMa,*CRTS candidate CV,*This work, 2013PASJ...65...23K ,341.90158,25.076755
SDSSJ225417.52+074227.1,PQ J225417.5+074227,2712901249112064384,,18.7772,415.6342468261719,CV,2013MNRAS.429.2143C,2013MNRAS.429.2143C,,343.57304,7.707547
SDSSJ225613.53+191132.9,,,,22.1179,,WZ Sge:,*This work,*This work,,344.05641,19.192478
SDSSJ225831.18-094931.6,SDSS J225831.18-094931.7,2606580678024447104,0.08257(1),15.6287,293.9375915527344,SU UMa,2003AJ....126.1499S,2003AJ....126.1499S,2009MNRAS.397.2170G,344.62992,-9.82547
SDSSJ225926.51+223902.4,,,,21.807,,WZ Sge:,*This work,*This work,,344.86049,22.650673
SDSSJ230319.85+274736.0,,,,22.4348,,DN:,*This work,*This work,,345.83274,27.793342
SDSSJ230351.64+010651.0,HY Psc,2652196593667289856,0.076743(17),18.3039,571.8609008789062,SU UMa,2002AJ....123..430S,2002AJ....123..430S,2009MNRAS.397.2170G,345.96517,1.114168
SDSSJ230425.88+062545.6,KX Psc,2663767755253693568,0.067317(35)*,21.1065,,WZ Sge,2011CBET.2617....1M,*This work, 2014PASJ...66..116N ,346.10784,6.429356
SDSSJ230641.47+244055.8,ZTF J230641.45+244055.7,2842721961392797312,0.2911640,20.2868,1524.19873046875,CV:, 2020ApJS..249...18C,*This work, 2020ApJS..249...18C,346.6728,24.682183
SDSSJ230813.57+254341.0,CSS 130916:230814+254341,2843638610493150976,,19.8244,1316.778442382812,SU UMa:,*CRTS candidate CV,*This work,,347.05655,25.728083
SDSSJ230949.12+213516.7,V0405 Peg,2838503311371673472,0.1776464(2),16.7944,171.7970733642578,CV,2002IBVS.5334....1K,2011AJ....142..181S, 2017RNAAS...1...29T,347.45467,21.587974
SDSSJ231110.88+013002.7,USNO-B1.0 0915-0569037,, 0.05161(20)*,21.6757,,WZ Sge,*VSNET-OUTBURST-8239,*This work,2021PZ.....41....6S,347.79536,1.500771
SDSSJ231552.35+271037.3,CSS 100610:231552+271037,2844956207676441728,,20.645,1325.037353515625,SU UMa,2014MNRAS.441.1186D,*This work,,348.96815,27.177039
SDSSJ231643.23+011640.2,Karachurin 15,2657363477979129984,0.145(1),19.0242,710.1802978515625,NL,*CRTS candidate CV,*This work,*This work,349.18014,1.277834
SDSSJ231909.18+331539.6,CSS 111021:231909+331540,1910583495451438720,0.14616(19),17.7905,603.2084350585938,IP,2014MNRAS.441.1186D, 2016AJ....152..226T, 2016AJ....152..226T,349.78829,33.261011
SDSSJ231930.43+261518.6,Swift J2319.4+2619,2844608590203675136,0.12544(3),17.3515,512.9154052734375,Polar,2007ATel.1309....1M,*This work, 2008PASP..120..374S,349.87681,26.255167
SDSSJ232113.45+251822.3,,2841125848466425856,,20.9587,1189.24462890625,WZ Sge:,*This work,*This work,,350.30606,25.306197
SDSSJ232553.47+011527.3,,,,21.39,,WZ Sge:,*This work,*This work,,351.47282,1.257586
SDSSJ232619.40+282649.7,CSS 080930:232619+282650,2868928481740258176,0.067917(1),20.9173,2801.922119140625,SU UMa,*CRTS candidate CV,*This work,*This work,351.58087,28.447151
SDSSJ232727.14+085538.6,V0681 Peg,,0.05339(4) *,21.8581,,WZ Sge, 2012CBET.3228....1Y,*This work,*VSNET14952,351.8631,8.927416
SDSSJ233003.03+303300.4,CSS 111101:233003+303301,2869854820286374016,0.1559784(6),19.5007,846.8270874023438,DN, 2017MNRAS.465.4968H,*This work, 2017MNRAS.465.4968H,352.51263,30.550113
SDSSJ233325.92+152222.1,V0598 Peg,2819557935751631744,0.0577(1),18.7693,609.156982421875,IP,2007MNRAS.378..635S ,2005AJ....129.2386S,2007MNRAS.378..635S,353.358,15.372832
SDSSJ233705.01+314149.4,,2871487075361158400,,19.6423,2574.99853515625,SU UMa:,*This work,*This work,,354.2709,31.697057
SDSSJ234226.21+324819.8,ASASSN-15nv,2871939764914510976,0.134825922(6),17.5744,567.5321655273438,U Gem,*ASAS-SN CV candidate, 2017RNAAS...1...29T,*VSNET18954,355.60923,32.805519
SDSSJ234401.83+002116.6,MLS 120926:234402+002117,,,21.6498,,SU UMa,*CRTS candidate CV,*This work,,356.00765,0.354623
SDSSJ234440.53-001205.8,MLS 100904:234441-001206,2642699218384434432,0.076711(30)*,21.1486,668.7078247070312,SU UMa,*CRTS candidate CV, 2014MNRAS.443.3174B,2010PASJ...62.1525K,356.1689,-0.201624
SDSSJ234502.47+342923.9,1RXS J234500.2+342913,2878205989054948864,0.1300(1),24.6445,927.443359375,Polar,*MGAB catalog,*This work,*This work,356.26032,34.489985
SDSSJ234814.69+181219.6,CSS 110115:234815+181220,2821834126683649280,,18.0143,906.2883911132812,DN,2014MNRAS.441.1186D,*This work,,357.06124,18.205446
SDSSJ234843.14+250249.9,MASTER OT J234843.23+250250.4,2852495455827670400,0.032(1)*,20.2722,538.4357299804688,SU UMa, 2013ATel.5564....1O,2019ATel13277....1I, 2021PASJ...73..753T,357.17978,25.047206
SDSSJ235131.68+270907.7,,2854471033409793024,,21.8979,1089.612060546875,DN:,*This work,*This work,,357.882,27.152152
SDSSJ235603.71+001833.3,,,,21.4466,,WZ Sge:,*This work,*This work,,359.01548,0.309253

